NNLO beam functions for angularity distributions

The popular class of angularity event shapes provides a wealth of information on the hadronic final-state distribution in collider events. While initially proposed for $e^+ e^-$ collisions, angularities have more recently attracted considerable interest as a jet substructure observable at hadron colliders. Moreover, angularities can be measured as a global event shape in deep inelastic electron-nucleon scattering (DIS), and the respective factorisation theorem contains a beam function that parametrises the collinear initial-state radiation. In the present work, we compute the quark and gluon beam functions for seven different angularities to next-to-next-to-leading order (NNLO) in the strong-coupling expansion. Our calculation is based on an automated framework that was previously developed for SCET-2 observables, and which we transfer in the current work to the generic SCET-1 case. Our results are relevant for resumming DIS angularity distributions at NNLL$'$ accuracy.

==> anc/IggCA2.txt <==
IGrid[gg,CA2,-1.0]={
    {5.*^-8, 8.5419*^8, 7.6069*^7},
    {5.*^-7, -1.5581*^10, 4.4463*^6},
    {5.*^-6, -1.0941*^9, 241451.},
    {0.00005, -7.1291*^7, 12351.2},
    {0.00007, -4.7437*^7, 7986.68},
    {0.0001, -3.0716*^7, 5033.21},
    {0.0002, -1.3079*^7, 2054.77},
    {0.0003, -7.8875*^6, 1218.42},
    {0.0004, -5.4921*^6, 841.751},
    {0.0005, -4.1396*^6, 632.259},
    {0.0006, -3.2814*^6, 500.684},
    {0.0009, -1.9481*^6, 298.519},
    {0.0012, -1.3399*^6, 207.155},
    {0.0015, -999555., 156.182},
    {0.0025, -505924., 82.0493},
    {0.0035, -320243., 53.7473},
    {0.0045, -226382., 39.1753},
    {0.006, -151240., 27.249},
    {0.0075, -110033., 20.5413},
    {0.009, -84528.6, 16.2935},
    {0.0105, -67438.4, 13.3876},
    {0.012, -55324.2, 11.2877},
    {0.015, -39524.4, 8.4793},
    {0.018, -29862.6, 6.7055},
    {0.021, -23459.3, 5.4947},
    {0.024, -18966.3, 4.6214},
    {0.027, -15676.4, 3.9651},
    {0.03, -13186.4, 3.4562},
    {0.033, -11251.5, 3.0513},
    {0.036, -9714.85, 2.7224},
    {0.039, -8472.46, 2.4506},
    {0.042, -7452.44, 2.2227},
    {0.045, -6604.1, 2.0293},
    {0.05, -5475.64, 1.7653},
    {0.055, -4607.53, 1.5555},
    {0.06, -3925., 1.3854},
    {0.07, -2934.33, 1.1275},
    {0.08, -2263.6, 0.9424},
    {0.09, -1789.45, 0.8038},
    {0.1, -1442.89, 0.6967},
    {0.11, -1182.81, 0.6117},
    {0.12, -983.382, 0.5428},
    {0.13, -827.734, 0.4858},
    {0.14, -704.444, 0.438},
    {0.15, -605.551, 0.3974},
    {0.16, -525.377, 0.3624},
    {0.17, -459.781, 0.332},
    {0.18, -405.687, 0.3053},
    {0.19, -360.77, 0.2816},
    {0.2, -323.255, 0.2606},
    {0.21, -291.761, 0.2417},
    {0.225, -253.501, 0.2167},
    {0.24, -223.64, 0.1952},
    {0.26, -193.526, 0.1708},
    {0.28, -171.538, 0.1504},
    {0.3, -155.413, 0.1332},
    {0.32, -143.575, 0.1187},
    {0.35, -131.493, 0.1011},
    {0.38, -124.018, 0.0874},
    {0.41, -119.49, 0.0774},
    {0.44, -116.786, 0.0711},
    {0.47, -115.117, 0.0686},
    {0.5, -113.889, 0.0702},
    {0.53, -112.621, 0.0754},
    {0.56, -110.879, 0.0832},
    {0.59, -108.24, 0.0926},
    {0.62, -104.238, 0.1031},
    {0.65, -98.3295, 0.1144},
    {0.68, -89.8295, 0.1267},
    {0.7, -82.2876, 0.1353},
    {0.72, -72.8557, 0.1444},
    {0.74, -61.0979, 0.154},
    {0.76, -46.4579, 0.1642},
    {0.775, -33.1563, 0.1723},
    {0.79, -17.4345, 0.1808},
    {0.805, 1.2056, 0.1899},
    {0.82, 23.4029, 0.1995},
    {0.835, 49.9928, 0.2098},
    {0.85, 82.0904, 0.221},
    {0.865, 121.229, 0.2332},
    {0.875, 152.267, 0.2419},
    {0.885, 188.25, 0.2514},
    {0.895, 230.323, 0.2615},
    {0.905, 280.036, 0.2725},
    {0.915, 339.537, 0.2846},
    {0.925, 411.908, 0.2981},
    {0.935, 501.786, 0.3132},
    {0.945, 616.483, 0.3307},
    {0.955, 768.507, 0.3515},
    {0.961, 886.63, 0.3662},
    {0.965, 981.441, 0.3774},
    {0.969, 1093.49, 0.39},
    {0.972, 1192.22, 0.4006},
    {0.975, 1307.32, 0.4125},
    {0.978, 1443.83, 0.4259},
    {0.981, 1609.29, 0.4416},
    {0.984, 1815.63, 0.4601},
    {0.987, 2083.32, 0.4829},
    {0.989, 2313.73, 0.5016},
    {0.992, 2791.52, 0.538},
    {0.995, 3594.1, 0.594},
    {0.997271, 4811.87, 0.67},
    {0.999002, 7341.84, 0.8072},
    {0.999535, 9732.03, 0.9212},
    {0.999746, 11940.6, 1.0179},
    {0.999845, 13966.4, 1.1011},
    {0.999898, 15847.4, 1.1748},
    {0.999928, 17533., 1.2383},
    {0.999947, 19108.8, 1.2959},
    {0.99996, 20635.3, 1.35},
    {0.999968, 21900.8, 1.394},
    {0.999974, 23123.2, 1.4357},
    {0.999979, 24426.2, 1.4793},
    {0.999982, 25396., 1.5114},
    {0.999985, 26575.3, 1.5498},
    {0.999987, 27525.7, 1.5805},
    {0.999989, 28663., 1.6168},
    {0.99999, 29325.5, 1.6377},
    {0.999991, 30069.3, 1.661},
    {0.999992, 30916.3, 1.6873},
    {0.99999273, 31616.9, 1.7089},
    {0.99999339, 32322.5, 1.7305},
    {0.9999985, 44688.5, 2.089},
    {0.99999945, 54612.2, 2.3562},
    {0.99999985, 69491.7, 2.7336},
    {0.99999995, 82656.2, 3.0505},
    {0.99999998, 102027., 3.4947}
    };


IGrid[gg,CA2,-0.75]={
    {5.*^-8, 2.3095*^9, 7.9869*^7},
    {5.*^-7, -1.4186*^10, 4.7331*^6},
    {5.*^-6, -9.9612*^8, 265345.},
    {0.00005, -6.4913*^7, 14575.7},
    {0.00007, -4.3195*^7, 9542.62},
    {0.0001, -2.797*^7, 6090.33},
    {0.0002, -1.1911*^7, 2542.79},
    {0.0003, -7.1836*^6, 1524.94},
    {0.0004, -5.0024*^6, 1060.82},
    {0.0005, -3.7707*^6, 800.443},
    {0.0006, -2.9891*^6, 635.825},
    {0.0009, -1.7748*^6, 380.826},
    {0.0012, -1.2209*^6, 264.578},
    {0.0015, -910859., 199.388},
    {0.0025, -461169., 104.136},
    {0.0035, -291983., 67.7276},
    {0.0045, -206447., 49.0319},
    {0.006, -137960., 33.8075},
    {0.0075, -100395., 25.2987},
    {0.009, -77140.9, 19.942},
    {0.0105, -61557.6, 16.2971},
    {0.012, -50508.3, 13.6758},
    {0.015, -36096.6, 10.1913},
    {0.018, -27281.8, 8.0066},
    {0.021, -21438.4, 6.5246},
    {0.024, -17337.4, 5.4616},
    {0.027, -14334.1, 4.6666},
    {0.03, -12060.6, 4.0526},
    {0.033, -10293.6, 3.5661},
    {0.036, -8890.1, 3.1723},
    {0.039, -7755.19, 2.8479},
    {0.042, -6823.33, 2.5768},
    {0.045, -6048.15, 2.3473},
    {0.05, -5016.83, 2.0349},
    {0.055, -4223.27, 1.7876},
    {0.06, -3599.22, 1.5878},
    {0.07, -2693.19, 1.286},
    {0.08, -2079.53, 1.0704},
    {0.09, -1645.55, 0.9097},
    {0.1, -1328.26, 0.7859},
    {0.11, -1090.05, 0.688},
    {0.12, -907.338, 0.6088},
    {0.13, -764.692, 0.5435},
    {0.14, -651.662, 0.4889},
    {0.15, -560.97, 0.4426},
    {0.16, -487.419, 0.4028},
    {0.17, -427.222, 0.3683},
    {0.18, -377.563, 0.3381},
    {0.19, -336.314, 0.3115},
    {0.2, -301.848, 0.2878},
    {0.21, -272.901, 0.2667},
    {0.225, -237.717, 0.2388},
    {0.24, -210.236, 0.2149},
    {0.26, -182.495, 0.1879},
    {0.28, -162.209, 0.1653},
    {0.3, -147.306, 0.1465},
    {0.32, -136.34, 0.1307},
    {0.35, -125.1, 0.1115},
    {0.38, -118.094, 0.0969},
    {0.41, -113.793, 0.0862},
    {0.44, -111.167, 0.0793},
    {0.47, -109.489, 0.0761},
    {0.5, -108.21, 0.0764},
    {0.53, -106.889, 0.0799},
    {0.56, -105.125, 0.0861},
    {0.59, -102.526, 0.0942},
    {0.62, -98.6636, 0.1036},
    {0.65, -93.0362, 0.1139},
    {0.68, -85.01, 0.1253},
    {0.7, -77.9277, 0.1334},
    {0.72, -69.099, 0.142},
    {0.74, -58.1245, 0.1511},
    {0.76, -44.4916, 0.1607},
    {0.775, -32.1271, 0.1684},
    {0.79, -17.5323, 0.1765},
    {0.805, -0.2502, 0.1852},
    {0.82, 20.3062, 0.1944},
    {0.835, 44.9041, 0.2043},
    {0.85, 74.5683, 0.215},
    {0.865, 110.705, 0.2266},
    {0.875, 139.341, 0.2351},
    {0.885, 172.519, 0.2441},
    {0.895, 211.292, 0.2539},
    {0.905, 257.078, 0.2646},
    {0.915, 311.85, 0.2762},
    {0.925, 378.43, 0.2892},
    {0.935, 461.069, 0.3038},
    {0.945, 566.473, 0.3207},
    {0.955, 706.097, 0.3407},
    {0.961, 814.534, 0.355},
    {0.965, 901.55, 0.3658},
    {0.969, 1004.35, 0.3779},
    {0.972, 1094.91, 0.3881},
    {0.975, 1200.48, 0.3994},
    {0.978, 1325.64, 0.4124},
    {0.981, 1477.32, 0.4274},
    {0.984, 1666.43, 0.4452},
    {0.987, 1911.7, 0.4671},
    {0.989, 2122.75, 0.485},
    {0.992, 2560.32, 0.5202},
    {0.995, 3294.95, 0.5743},
    {0.997271, 4409.41, 0.6481},
    {0.999002, 6723.42, 0.7817},
    {0.999535, 8908.61, 0.8929},
    {0.999746, 10927.4, 0.987},
    {0.999845, 12778.7, 1.0679},
    {0.999898, 14497.4, 1.1394},
    {0.999928, 16037.4, 1.2009},
    {0.999947, 17477., 1.2565},
    {0.99996, 18871.5, 1.309},
    {0.999968, 20027.5, 1.3514},
    {0.999974, 21144., 1.3915},
    {0.999979, 22334.2, 1.4336},
    {0.999982, 23219.9, 1.4644},
    {0.999985, 24297., 1.5014},
    {0.999987, 25164.9, 1.5308},
    {0.999989, 26203.7, 1.5656},
    {0.99999, 26808.7, 1.5856},
    {0.999991, 27488.1, 1.608},
    {0.999992, 28261., 1.6334},
    {0.99999273, 28901.1, 1.6542},
    {0.99999339, 29545.4, 1.6751},
    {0.9999985, 40835.8, 2.0223},
    {0.99999945, 49895.4, 2.2831},
    {0.99999985, 63477.6, 2.6528},
    {0.99999995, 75492.3, 2.9627},
    {0.99999998, 93169.6, 3.3982}
    };


IGrid[gg,CA2,-0.5]={
    {5.*^-8, 4.2271*^9, 7.5931*^7},
    {5.*^-7, -1.2602*^10, 4.7281*^6},
    {5.*^-6, -8.8503*^8, 287945.},
    {0.00005, -5.7693*^7, 17073.7},
    {0.00007, -3.8393*^7, 11263.8},
    {0.0001, -2.4863*^7, 7240.53},
    {0.0002, -1.059*^7, 3057.39},
    {0.0003, -6.3885*^6, 1842.04},
    {0.0004, -4.4494*^6, 1284.16},
    {0.0005, -3.3543*^6, 969.93},
    {0.0006, -2.6594*^6, 770.759},
    {0.0009, -1.5795*^6, 461.437},
    {0.0012, -1.0868*^6, 320.123},
    {0.0015, -810993., 240.823},
    {0.0025, -410850., 125.022},
    {0.0035, -260246., 80.9023},
    {0.0045, -184082., 58.3352},
    {0.006, -123078., 40.0351},
    {0.0075, -89607.4, 29.8519},
    {0.009, -68881.2, 23.4645},
    {0.0105, -54987.6, 19.1308},
    {0.012, -45133.7, 16.022},
    {0.015, -32278.1, 11.9014},
    {0.018, -24410.7, 9.3268},
    {0.021, -19193.5, 7.5851},
    {0.024, -15530.6, 6.3388},
    {0.027, -12847.1, 5.4088},
    {0.03, -10815.1, 4.6919},
    {0.033, -9235.23, 4.1248},
    {0.036, -7980.07, 3.6665},
    {0.039, -6964.77, 3.2895},
    {0.042, -6130.87, 2.9748},
    {0.045, -5437., 2.7086},
    {0.05, -4513.5, 2.3469},
    {0.055, -3802.63, 2.061},
    {0.06, -3243.38, 1.8301},
    {0.07, -2430.93, 1.4819},
    {0.08, -1880.22, 1.2334},
    {0.09, -1490.48, 1.0482},
    {0.1, -1205.31, 0.9055},
    {0.11, -991.071, 0.7925},
    {0.12, -826.624, 0.7011},
    {0.13, -698.142, 0.6258},
    {0.14, -596.258, 0.5627},
    {0.15, -514.447, 0.5091},
    {0.16, -448.047, 0.4632},
    {0.17, -393.657, 0.4233},
    {0.18, -348.75, 0.3884},
    {0.19, -311.416, 0.3576},
    {0.2, -280.189, 0.3302},
    {0.21, -253.938, 0.3057},
    {0.225, -221.984, 0.2735},
    {0.24, -196.98, 0.2458},
    {0.26, -171.676, 0.2144},
    {0.28, -153.108, 0.1882},
    {0.3, -139.409, 0.1661},
    {0.32, -129.274, 0.1475},
    {0.35, -118.792, 0.1249},
    {0.38, -112.153, 0.1075},
    {0.41, -107.969, 0.0948},
    {0.44, -105.311, 0.0862},
    {0.47, -103.517, 0.0817},
    {0.5, -102.091, 0.0809},
    {0.53, -100.629, 0.0832},
    {0.56, -98.7664, 0.0884},
    {0.59, -96.149, 0.0956},
    {0.62, -92.3865, 0.1041},
    {0.65, -87.0226, 0.1139},
    {0.68, -79.4883, 0.1246},
    {0.7, -72.8985, 0.1323},
    {0.72, -64.7285, 0.1405},
    {0.74, -54.6182, 0.1492},
    {0.76, -42.1067, 0.1585},
    {0.775, -30.7913, 0.1659},
    {0.79, -17.464, 0.1737},
    {0.805, -1.7129, 0.182},
    {0.82, 16.9889, 0.1908},
    {0.835, 39.3311, 0.2003},
    {0.85, 66.2346, 0.2105},
    {0.865, 98.9607, 0.2216},
    {0.875, 124.866, 0.2297},
    {0.885, 154.853, 0.2383},
    {0.895, 189.866, 0.2477},
    {0.905, 231.18, 0.2578},
    {0.915, 280.561, 0.2689},
    {0.925, 340.542, 0.2812},
    {0.935, 414.927, 0.2951},
    {0.945, 509.724, 0.3111},
    {0.955, 635.197, 0.3301},
    {0.961, 732.581, 0.3436},
    {0.965, 810.683, 0.3538},
    {0.969, 902.931, 0.3652},
    {0.972, 984.172, 0.3748},
    {0.975, 1078.83, 0.3855},
    {0.978, 1191.05, 0.3976},
    {0.981, 1326.99, 0.4117},
    {0.984, 1496.42, 0.4284},
    {0.987, 1716.09, 0.4489},
    {0.989, 1905.06, 0.4658},
    {0.992, 2296.68, 0.4989},
    {0.995, 2953.88, 0.5501},
    {0.997271, 3950.18, 0.6205},
    {0.999002, 6017.71, 0.7491},
    {0.999535, 7968.97, 0.8567},
    {0.999746, 9771.02, 0.9481},
    {0.999845, 11423.3, 1.0268},
    {0.999898, 12956.8, 1.0966},
    {0.999928, 14330.8, 1.1566},
    {0.999947, 15615., 1.2111},
    {0.99996, 16858.8, 1.2623},
    {0.999968, 17889.9, 1.3039},
    {0.999974, 18885.6, 1.3433},
    {0.999979, 19947., 1.3845},
    {0.999982, 20737., 1.4147},
    {0.999985, 21697.4, 1.451},
    {0.999987, 22471.3, 1.4797},
    {0.999989, 23397.5, 1.5138},
    {0.99999, 23937., 1.5334},
    {0.999991, 24542.8, 1.5552},
    {0.999992, 25231.9, 1.5799},
    {0.99999273, 25802.6, 1.6001},
    {0.99999339, 26377., 1.6204},
    {0.9999985, 36441.3, 1.9553},
    {0.99999945, 44515.6, 2.203},
    {0.99999985, 56616.6, 2.5507},
    {0.99999995, 67321.2, 2.8415},
    {0.99999998, 83067.6, 3.2491}
   };


IGrid[gg,CA2,-0.25]={
    {5.*^-8, 6.8013*^9, 9.7334*^7},
    {5.*^-7, -1.0801*^10, 6.6839*^6},
    {5.*^-6, -7.5884*^8, 442313.},
    {0.00005, -4.9507*^7, 27941.5},
    {0.00007, -3.2952*^7, 18572.8},
    {0.0001, -2.1344*^7, 12027.6},
    {0.0002, -9.0962*^6, 5143.81},
    {0.0003, -5.4893*^6, 3119.73},
    {0.0004, -3.8243*^6, 2184.42},
    {0.0005, -2.8838*^6, 1655.18},
    {0.0006, -2.2869*^6, 1318.66},
    {0.0009, -1.3591*^6, 793.898},
    {0.0012, -935586., 553.024},
    {0.0015, -698475., 417.317},
    {0.0025, -354261., 218.186},
    {0.0035, -224607., 141.955},
    {0.0045, -158997., 102.833},
    {0.006, -106414., 71.007},
    {0.0075, -77543.1, 53.241},
    {0.009, -59655.1, 42.0664},
    {0.0105, -47656.7, 34.4643},
    {0.012, -39143.8, 28.9971},
    {0.015, -28028.9, 21.7275},
    {0.018, -21221.9, 17.1651},
    {0.021, -16704.1, 14.065},
    {0.024, -13530.2, 11.8371},
    {0.027, -11203.4, 10.1674},
    {0.03, -9440.42, 8.8746},
    {0.033, -8068.93, 7.8474},
    {0.036, -6978.67, 7.0136},
    {0.039, -6096.25, 6.3248},
    {0.042, -5371.11, 5.7472},
    {0.045, -4767.37, 5.2565},
    {0.05, -3963.44, 4.5858},
    {0.055, -3344.06, 4.0519},
    {0.06, -2856.38, 3.6176},
    {0.07, -2147.17, 2.9561},
    {0.08, -1665.74, 2.478},
    {0.09, -1324.54, 2.1175},
    {0.1, -1074.52, 1.8368},
    {0.11, -886.422, 1.6126},
    {0.12, -741.852, 1.4297},
    {0.13, -628.726, 1.2779},
    {0.14, -538.893, 1.15},
    {0.15, -466.654, 1.0409},
    {0.16, -407.928, 0.9469},
    {0.17, -359.741, 0.8649},
    {0.18, -319.884, 0.793},
    {0.19, -286.69, 0.7294},
    {0.2, -258.873, 0.6728},
    {0.21, -235.44, 0.6221},
    {0.225, -206.834, 0.5553},
    {0.24, -184.367, 0.4977},
    {0.26, -161.522, 0.4322},
    {0.28, -144.64, 0.3772},
    {0.3, -132.078, 0.3304},
    {0.32, -122.688, 0.2903},
    {0.35, -112.819, 0.2405},
    {0.38, -106.387, 0.2009},
    {0.41, -102.164, 0.1701},
    {0.44, -99.3189, 0.1475},
    {0.47, -97.2624, 0.1325},
    {0.5, -95.551, 0.1248},
    {0.53, -93.827, 0.1236},
    {0.56, -91.765, 0.128},
    {0.59, -89.0434, 0.1364},
    {0.62, -85.3223, 0.1475},
    {0.65, -80.1944, 0.1607},
    {0.68, -73.1599, 0.1756},
    {0.7, -67.0942, 0.1863},
    {0.72, -59.6386, 0.1976},
    {0.74, -50.4818, 0.2095},
    {0.76, -39.2204, 0.2219},
    {0.775, -29.0827, 0.2317},
    {0.79, -17.185, 0.2419},
    {0.805, -3.1643, 0.2525},
    {0.82, 13.4339, 0.2637},
    {0.835, 33.2121, 0.2754},
    {0.85, 56.9692, 0.2879},
    {0.865, 85.8039, 0.3013},
    {0.875, 108.59, 0.3107},
    {0.885, 134.929, 0.3207},
    {0.895, 165.643, 0.3313},
    {0.905, 201.838, 0.3427},
    {0.915, 245.045, 0.3549},
    {0.925, 297.468, 0.3683},
    {0.935, 362.389, 0.3832},
    {0.945, 445.031, 0.4},
    {0.955, 554.274, 0.4195},
    {0.961, 638.976, 0.4331},
    {0.965, 706.869, 0.4433},
    {0.969, 787.011, 0.4546},
    {0.972, 857.553, 0.464},
    {0.975, 939.727, 0.4745},
    {0.978, 1037.09, 0.4862},
    {0.981, 1154.96, 0.4996},
    {0.984, 1301.83, 0.5154},
    {0.987, 1492.13, 0.5346},
    {0.989, 1655.76, 0.5502},
    {0.992, 1994.69, 0.5803},
    {0.995, 2563.06, 0.6261},
    {0.997271, 3423.98, 0.6881},
    {0.999002, 5208.83, 0.8017},
    {0.999535, 6892.14, 0.8995},
    {0.999746, 8445.82, 0.9851},
    {0.999845, 9869.87, 1.0604},
    {0.999898, 11191.3, 1.128},
    {0.999928, 12375., 1.1868},
    {0.999947, 13481.3, 1.2403},
    {0.99996, 14552.6, 1.2911},
    {0.999968, 15440.6, 1.3324},
    {0.999974, 16298., 1.3717},
    {0.999979, 17211.9, 1.4129},
    {0.999982, 17892.1, 1.443},
    {0.999985, 18718.9, 1.4793},
    {0.999987, 19385.2, 1.5081},
    {0.999989, 20182.4, 1.5423},
    {0.99999, 20646.8, 1.5621},
    {0.999991, 21168.3, 1.5841},
    {0.999992, 21761.4, 1.6089},
    {0.99999273, 22252.6, 1.6293},
    {0.99999339, 22747.1, 1.6498},
    {0.9999985, 31407.4, 1.9884},
    {0.99999945, 38353.1, 2.2406},
    {0.99999985, 48760.6, 2.5953},
    {0.99999995, 57964.6, 2.8915},
    {0.99999998, 71502.2, 3.3058}
    };


IGrid[gg,CA2,0.0]={
    {5.*^-8, -1.1764*^11, 3.2834*^7},
    {5.*^-7, -8.7574*^9, 1.9632*^6},
    {5.*^-6, -6.1589*^8, 113214.},
    {0.00005, -4.0255*^7, 6396.31},
    {0.00007, -2.6813*^7, 4198.64},
    {0.0001, -1.7375*^7, 2686.89},
    {0.0002, -7.4137*^6, 1128.46},
    {0.0003, -4.4777*^6, 679.59},
    {0.0004, -3.1217*^6, 474.379},
    {0.0005, -2.3554*^6, 359.007},
    {0.0006, -1.8688*^6, 285.93},
    {0.0009, -1.112*^6, 172.431},
    {0.0012, -766289., 120.464},
    {0.0015, -572575., 91.2205},
    {0.0025, -291061., 48.2706},
    {0.0035, -184864., 31.7384},
    {0.0045, -131059., 23.2043},
    {0.006, -87884.3, 16.2136},
    {0.0075, -64148.7, 12.2781},
    {0.009, -49425., 9.7825},
    {0.0105, -39539.6, 8.0721},
    {0.012, -32517.8, 6.8334},
    {0.015, -23339.9, 5.1709},
    {0.018, -17709.8, 4.1158},
    {0.021, -13968., 3.3921},
    {0.024, -11335.6, 2.8677},
    {0.027, -9403.42, 2.472},
    {0.03, -7937.75, 2.1637},
    {0.033, -6796.1, 1.9175},
    {0.036, -5887.72, 1.7167},
    {0.039, -5151.78, 1.5502},
    {0.042, -4546.34, 1.4101},
    {0.045, -4041.84, 1.2908},
    {0.05, -3369.16, 1.1271},
    {0.055, -2850.14, 0.9965},
    {0.06, -2440.9, 0.8901},
    {0.07, -1844.52, 0.7276},
    {0.08, -1438.55, 0.6101},
    {0.09, -1150.06, 0.5215},
    {0.1, -938.118, 0.4525},
    {0.11, -778.235, 0.3976},
    {0.12, -655.006, 0.3528},
    {0.13, -558.326, 0.3157},
    {0.14, -481.33, 0.2845},
    {0.15, -419.229, 0.258},
    {0.16, -368.596, 0.2352},
    {0.17, -326.919, 0.2153},
    {0.18, -292.335, 0.1979},
    {0.19, -263.429, 0.1825},
    {0.2, -239.115, 0.1689},
    {0.21, -218.553, 0.1566},
    {0.225, -193.322, 0.1406},
    {0.24, -173.364, 0.1267},
    {0.26, -152.881, 0.111},
    {0.28, -137.56, 0.0978},
    {0.3, -125.989, 0.0867},
    {0.32, -117.186, 0.0772},
    {0.35, -107.673, 0.0654},
    {0.38, -101.195, 0.0562},
    {0.41, -96.6847, 0.0491},
    {0.44, -93.4217, 0.0441},
    {0.47, -90.8889, 0.0409},
    {0.5, -88.6977, 0.0394},
    {0.53, -86.5323, 0.0392},
    {0.56, -84.1104, 0.0402},
    {0.59, -81.155, 0.0424},
    {0.62, -77.372, 0.0452},
    {0.65, -72.4177, 0.0485},
    {0.68, -65.8649, 0.0521},
    {0.7, -60.3417, 0.0546},
    {0.72, -53.6548, 0.0573},
    {0.74, -45.5412, 0.0602},
    {0.76, -35.6638, 0.0631},
    {0.775, -26.8394, 0.0655},
    {0.79, -16.5419, 0.0681},
    {0.805, -4.4746, 0.0708},
    {0.82, 9.7449, 0.0737},
    {0.835, 26.6135, 0.0769},
    {0.85, 46.794, 0.0803},
    {0.865, 71.197, 0.084},
    {0.875, 90.4215, 0.0867},
    {0.885, 112.596, 0.0896},
    {0.895, 138.397, 0.0928},
    {0.905, 168.734, 0.0963},
    {0.915, 204.874, 0.1},
    {0.925, 248.627, 0.1042},
    {0.935, 302.708, 0.1089},
    {0.945, 371.406, 0.1143},
    {0.955, 462.033, 0.1207},
    {0.961, 532.18, 0.1252},
    {0.965, 588.343, 0.1286},
    {0.969, 654.591, 0.1323},
    {0.972, 712.852, 0.1354},
    {0.975, 780.676, 0.1389},
    {0.978, 860.973, 0.1427},
    {0.981, 958.127, 0.1471},
    {0.984, 1079.06, 0.1523},
    {0.987, 1235.64, 0.1585},
    {0.989, 1370.18, 0.1635},
    {0.992, 1648.61, 0.173},
    {0.995, 2114.97, 0.1872},
    {0.997271, 2820.52, 0.2063},
    {0.999002, 4280.97, 0.2416},
    {0.999535, 5656.76, 0.2721},
    {0.999746, 6925.67, 0.2984},
    {0.999845, 8088.13, 0.3212},
    {0.999898, 9166.43, 0.3415},
    {0.999928, 10132., 0.3591},
    {0.999947, 11034.2, 0.3751},
    {0.99996, 11907.8, 0.3901},
    {0.999968, 12631.7, 0.4023},
    {0.999974, 13330.7, 0.4139},
    {0.999979, 14075.7, 0.4261},
    {0.999982, 14629.9, 0.435},
    {0.999985, 15303.7, 0.4458},
    {0.999987, 15846.6, 0.4544},
    {0.999989, 16496.2, 0.4644},
    {0.99999, 16874.6, 0.4703},
    {0.999991, 17299.4, 0.4768},
    {0.999992, 17782.7, 0.4842},
    {0.99999273, 18182.7, 0.4902},
    {0.99999339, 18585.6, 0.4963},
    {0.9999985, 25637.7, 0.5971},
    {0.99999945, 31290.6, 0.6728},
    {0.99999985, 39758.3, 0.7796},
    {0.99999995, 47245.5, 0.8703},
    {0.99999998, 58253.2, 0.9981}
    };


IGrid[gg,CA2,0.25]={
    {5.*^-8, 1.5295*^10, 2.6109*^8},
    {5.*^-7, -6.467*^9, 1.711*^7},
    {5.*^-6, -4.5617*^8, 1.069*^6},
    {0.00005, -2.9974*^7, 62502.},
    {0.00007, -1.998*^7, 40972.9},
    {0.0001, -1.2965*^7, 26120.7},
    {0.0002, -5.5478*^6, 10802.8},
    {0.0003, -3.3573*^6, 6409.78},
    {0.0004, -2.3442*^6, 4414.19},
    {0.0005, -1.7711*^6, 3299.96},
    {0.0006, -1.4068*^6, 2598.94},
    {0.0009, -839438., 1522.42},
    {0.0012, -579724., 1038.29},
    {0.0015, -433980., 770.069},
    {0.0025, -221678., 385.876},
    {0.0035, -141318., 243.444},
    {0.0045, -100496., 172.073},
    {0.006, -67654.7, 115.313},
    {0.0075, -49548.9, 84.3335},
    {0.009, -38290.9, 65.2127},
    {0.0105, -30715.9, 52.4134},
    {0.012, -25325.3, 43.3404},
    {0.015, -18261., 31.4961},
    {0.018, -13914., 24.2276},
    {0.021, -11016.7, 19.3877},
    {0.024, -8973.13, 15.9717},
    {0.027, -7469.55, 13.4533},
    {0.03, -6326.29, 11.5339},
    {0.033, -5434.06, 10.0311},
    {0.036, -4722.55, 8.828},
    {0.039, -4144.98, 7.8472},
    {0.042, -3668.97, 7.0349},
    {0.045, -3271.58, 6.3528},
    {0.05, -2740.47, 5.4348},
    {0.055, -2329.51, 4.717},
    {0.06, -2004.57, 4.1433},
    {0.07, -1529.21, 3.2898},
    {0.08, -1203.92, 2.6907},
    {0.09, -971.593, 2.2511},
    {0.1, -800.061, 1.9173},
    {0.11, -670.011, 1.6564},
    {0.12, -569.271, 1.448},
    {0.13, -489.827, 1.2782},
    {0.14, -426.231, 1.1376},
    {0.15, -374.657, 1.0196},
    {0.16, -332.361, 0.9194},
    {0.17, -297.346, 0.8333},
    {0.18, -268.103, 0.7588},
    {0.19, -243.505, 0.6937},
    {0.2, -222.68, 0.6364},
    {0.21, -204.936, 0.5856},
    {0.225, -182.959, 0.5196},
    {0.24, -165.362, 0.4634},
    {0.26, -147.008, 0.4004},
    {0.28, -132.989, 0.348},
    {0.3, -122.144, 0.304},
    {0.32, -113.656, 0.2664},
    {0.35, -104.11, 0.2198},
    {0.38, -97.2113, 0.1822},
    {0.41, -92.0659, 0.152},
    {0.44, -88.0579, 0.1279},
    {0.47, -84.7465, 0.1088},
    {0.5, -81.7971, 0.0941},
    {0.53, -78.9394, 0.0834},
    {0.56, -75.9381, 0.0768},
    {0.59, -72.5602, 0.0739},
    {0.62, -68.5625, 0.0742},
    {0.65, -63.6685, 0.0768},
    {0.68, -57.538, 0.0811},
    {0.7, -52.5527, 0.0848},
    {0.72, -46.662, 0.089},
    {0.74, -39.6622, 0.0936},
    {0.76, -31.2911, 0.0987},
    {0.775, -23.9121, 0.1028},
    {0.79, -15.3931, 0.1072},
    {0.805, -5.5028, 0.1119},
    {0.82, 6.0491, 0.1167},
    {0.835, 19.6439, 0.1219},
    {0.85, 35.7874, 0.1273},
    {0.865, 55.171, 0.133},
    {0.875, 70.3605, 0.137},
    {0.885, 87.806, 0.1411},
    {0.895, 108.022, 0.1454},
    {0.905, 131.699, 0.1499},
    {0.915, 159.79, 0.1545},
    {0.925, 193.671, 0.1594},
    {0.935, 235.39, 0.1645},
    {0.945, 288.188, 0.1699},
    {0.955, 357.56, 0.1758},
    {0.961, 411.104, 0.1795},
    {0.965, 453.89, 0.1822},
    {0.969, 504.273, 0.1851},
    {0.972, 548.514, 0.1873},
    {0.975, 599.95, 0.1898},
    {0.978, 660.773, 0.1924},
    {0.981, 734.258, 0.1954},
    {0.984, 825.598, 0.1987},
    {0.987, 943.69, 0.2027},
    {0.989, 1045.01, 0.206},
    {0.992, 1254.39, 0.2122},
    {0.995, 1604.36, 0.2221},
    {0.997271, 2132.62, 0.2364},
    {0.999002, 3223.35, 0.2659},
    {0.999535, 4248.68, 0.2932},
    {0.999746, 5193.2, 0.3177},
    {0.999845, 6057.79, 0.3397},
    {0.999898, 6859.19, 0.3592},
    {0.999928, 7576.44, 0.3763},
    {0.999947, 8246.44, 0.3919},
    {0.99996, 8895., 0.4067},
    {0.999968, 9432.2, 0.4189},
    {0.999974, 9950.89, 0.4306},
    {0.999979, 10503.5, 0.4428},
    {0.999982, 10914.7, 0.4517},
    {0.999985, 11414.4, 0.4626},
    {0.999987, 11817., 0.4712},
    {0.999989, 12298.7, 0.4815},
    {0.99999, 12579.2, 0.4873},
    {0.999991, 12894., 0.494},
    {0.999992, 13252.2, 0.5015},
    {0.99999273, 13548.8, 0.5075},
    {0.99999339, 13847.3, 0.5136},
    {0.9999985, 19070.9, 0.6179},
    {0.99999945, 23255., 0.6969},
    {0.99999985, 29519.3, 0.8112},
    {0.99999995, 35054.2, 0.9098},
    {0.99999998, 43190.4, 1.0497} 
   };


IGrid[gg,CA2,0.5]={
    {5.*^-8, 2.2296*^10, 5.3607*^7},
    {5.*^-7, -4.0093*^9, 3.469*^6},
    {5.*^-6, -2.854*^8, 216915.},
    {0.00005, -1.904*^7, 13314.5},
    {0.00007, -1.273*^7, 8844.9},
    {0.0001, -8.2886*^6, 5730.4},
    {0.0002, -3.5737*^6, 2461.13},
    {0.0003, -2.1737*^6, 1499.14},
    {0.0004, -1.5237*^6, 1054.02},
    {0.0005, -1.1549*^6, 801.647},
    {0.0006, -919915., 640.843},
    {0.0009, -552603., 389.165},
    {0.0012, -383619., 272.965},
    {0.0015, -288419., 207.231},
    {0.0025, -148952., 110.135},
    {0.0035, -95735.6, 72.5634},
    {0.0045, -68539.2, 53.1164},
    {0.006, -46528.6, 37.1555},
    {0.0075, -34319.9, 28.157},
    {0.009, -26688.3, 22.4475},
    {0.0105, -21529.9, 18.5337},
    {0.012, -17844.2, 15.6992},
    {0.015, -12988.4, 11.8973},
    {0.018, -9980.54, 9.4858},
    {0.021, -7964.21, 7.8325},
    {0.024, -6534.39, 6.6351},
    {0.027, -5477.21, 5.7316},
    {0.03, -4669.81, 5.0279},
    {0.033, -4036.9, 4.4657},
    {0.036, -3530.14, 4.0073},
    {0.039, -3117.16, 3.6269},
    {0.042, -2775.5, 3.3066},
    {0.045, -2489.23, 3.0336},
    {0.05, -2104.88, 2.6589},
    {0.055, -1805.79, 2.3592},
    {0.06, -1568.02, 2.1144},
    {0.07, -1217.49, 1.7397},
    {0.08, -975.154, 1.4671},
    {0.09, -800.323, 1.2605},
    {0.1, -669.957, 1.0988},
    {0.11, -570.14, 0.9691},
    {0.12, -492.049, 0.8627},
    {0.13, -429.839, 0.7741},
    {0.14, -379.528, 0.6992},
    {0.15, -338.298, 0.635},
    {0.16, -304.127, 0.5794},
    {0.17, -275.524, 0.5307},
    {0.18, -251.369, 0.4879},
    {0.19, -230.809, 0.4498},
    {0.2, -213.185, 0.4157},
    {0.21, -197.98, 0.385},
    {0.225, -178.834, 0.3443},
    {0.24, -163.175, 0.3089},
    {0.26, -146.409, 0.2683},
    {0.28, -133.178, 0.2338},
    {0.3, -122.571, 0.2041},
    {0.32, -113.942, 0.1783},
    {0.35, -103.718, 0.1456},
    {0.38, -95.8091, 0.1187},
    {0.41, -89.4832, 0.0966},
    {0.44, -84.2351, 0.0793},
    {0.47, -79.6883, 0.0665},
    {0.5, -75.5645, 0.0583},
    {0.53, -71.6369, 0.0549},
    {0.56, -67.7132, 0.0567},
    {0.59, -63.6078, 0.0625},
    {0.62, -59.1322, 0.0701},
    {0.65, -54.0777, 0.0784},
    {0.68, -48.2008, 0.0873},
    {0.7, -43.6768, 0.0934},
    {0.72, -38.5393, 0.0999},
    {0.74, -32.646, 0.1065},
    {0.76, -25.8214, 0.1134},
    {0.775, -19.9581, 0.1187},
    {0.79, -13.3227, 0.1243},
    {0.805, -5.7647, 0.13},
    {0.82, 2.9089, 0.1359},
    {0.835, 12.9488, 0.142},
    {0.85, 24.6859, 0.1484},
    {0.865, 38.5701, 0.1551},
    {0.875, 49.3216, 0.1597},
    {0.885, 61.5568, 0.1645},
    {0.895, 75.6051, 0.1694},
    {0.905, 91.9151, 0.1746},
    {0.915, 111.1, 0.18},
    {0.925, 134.04, 0.1856},
    {0.935, 162.043, 0.1916},
    {0.945, 197.179, 0.1979},
    {0.955, 242.949, 0.2048},
    {0.961, 278.025, 0.2091},
    {0.965, 305.929, 0.2121},
    {0.969, 338.666, 0.2153},
    {0.972, 367.318, 0.2177},
    {0.975, 400.53, 0.2203},
    {0.978, 439.682, 0.2229},
    {0.981, 486.84, 0.2257},
    {0.984, 545.278, 0.2286},
    {0.987, 620.548, 0.2316},
    {0.989, 684.946, 0.2338},
    {0.992, 817.563, 0.2373},
    {0.995, 1038.18, 0.2416},
    {0.997271, 1369.54, 0.2465},
    {0.999002, 2049.95, 0.2552},
    {0.999535, 2686.77, 0.2648},
    {0.999746, 3271.85, 0.2751},
    {0.999845, 3806.47, 0.2854},
    {0.999898, 4301.4, 0.2955},
    {0.999928, 4743.96, 0.305},
    {0.999947, 5157.03, 0.3141},
    {0.99996, 5556.61, 0.323},
    {0.999968, 5887.45, 0.3304},
    {0.999974, 6206.72, 0.3376},
    {0.999979, 6546.78, 0.3453},
    {0.999982, 6799.66, 0.3511},
    {0.999985, 7106.98, 0.3581},
    {0.999987, 7354.49, 0.3638},
    {0.999989, 7650.52, 0.3705},
    {0.99999, 7822.85, 0.3744},
    {0.999991, 8016.35, 0.3788},
    {0.999992, 8236.36, 0.3837},
    {0.99999273, 8418.51, 0.3878},
    {0.99999339, 8601.81, 0.3919},
    {0.9999985, 11806.3, 0.4625},
    {0.99999945, 14369.5, 0.5173},
    {0.99999985, 18202.9, 0.5968},
    {0.99999995, 21587.2, 0.6659},
    {0.99999998, 26557.3, 0.7654}
   };


==> anc/IggCATF.txt <==
IGrid[gg,CATF,-1.0]={
    {5.*^-8, 1.805*^10, 848595.},
    {5.*^-7, 1.2468*^9, 62665.3},
    {5.*^-6, 7.8909*^7, 4421.27},
    {0.00005, 4.3194*^6, 295.209},
    {0.00007, 2.7727*^6, 197.864},
    {0.0001, 1.7206*^6, 129.347},
    {0.0002, 663594., 56.5654},
    {0.0003, 372729., 34.9032},
    {0.0004, 244845., 24.8344},
    {0.0005, 175427., 19.1201},
    {0.0006, 132853., 15.4755},
    {0.0009, 70056.6, 9.7721},
    {0.0012, 43484.8, 7.1264},
    {0.0015, 29530.1, 5.6171},
    {0.0025, 11215., 3.3305},
    {0.0035, 5342.18, 2.3879},
    {0.0045, 2763.03, 1.8713},
    {0.006, 1002.29, 1.4147},
    {0.0075, 211.596, 1.1352},
    {0.009, -185.476, 0.9455},
    {0.0105, -396.971, 0.8079},
    {0.012, -512.065, 0.7037},
    {0.015, -603.761, 0.5565},
    {0.018, -615.026, 0.4579},
    {0.021, -596.036, 0.3874},
    {0.024, -565.796, 0.3347},
    {0.027, -532.19, 0.2939},
    {0.03, -498.633, 0.2614},
    {0.033, -466.603, 0.2349},
    {0.036, -436.653, 0.213},
    {0.039, -408.955, 0.1946},
    {0.042, -383.465, 0.1789},
    {0.045, -360.052, 0.1653},
    {0.05, -325.2, 0.1465},
    {0.055, -294.889, 0.1312},
    {0.06, -268.41, 0.1185},
    {0.07, -224.639, 0.0988},
    {0.08, -190.2, 0.0843},
    {0.09, -162.589, 0.073},
    {0.1, -140.085, 0.0641},
    {0.11, -121.485, 0.0569},
    {0.12, -105.923, 0.051},
    {0.13, -92.7692, 0.046},
    {0.14, -81.5495, 0.0418},
    {0.15, -71.9047, 0.0383},
    {0.16, -63.5573, 0.0352},
    {0.17, -56.2896, 0.0326},
    {0.18, -49.9291, 0.0303},
    {0.19, -44.3369, 0.0283},
    {0.2, -39.4004, 0.0265},
    {0.21, -35.0277, 0.025},
    {0.225, -29.3626, 0.0231},
    {0.24, -24.5922, 0.0215},
    {0.26, -19.3542, 0.0198},
    {0.28, -15.1452, 0.0185},
    {0.3, -11.7566, 0.0176},
    {0.32, -9.0329, 0.0168},
    {0.35, -5.9439, 0.0159},
    {0.38, -3.8031, 0.0153},
    {0.41, -2.4135, 0.015},
    {0.44, -1.6395, 0.0147},
    {0.47, -1.3888, 0.0145},
    {0.5, -1.6, 0.0145},
    {0.53, -2.2363, 0.0145},
    {0.56, -3.2792, 0.0146},
    {0.59, -4.7275, 0.0148},
    {0.62, -6.596, 0.0151},
    {0.65, -8.9145, 0.0157},
    {0.68, -11.7328, 0.0164},
    {0.7, -13.9236, 0.0169},
    {0.72, -16.3964, 0.0175},
    {0.74, -19.1868, 0.0181},
    {0.76, -22.3405, 0.0188},
    {0.775, -24.9781, 0.0193},
    {0.79, -27.8833, 0.0199},
    {0.805, -31.0934, 0.0205},
    {0.82, -34.6561, 0.0212},
    {0.835, -38.631, 0.022},
    {0.85, -43.096, 0.0228},
    {0.865, -48.154, 0.0237},
    {0.875, -51.9227, 0.0243},
    {0.885, -56.0706, 0.025},
    {0.895, -60.6685, 0.0258},
    {0.905, -65.8078, 0.0266},
    {0.915, -71.6126, 0.0276},
    {0.925, -78.2538, 0.0286},
    {0.935, -85.9816, 0.0297},
    {0.945, -95.1753, 0.0311},
    {0.955, -106.456, 0.0327},
    {0.961, -114.654, 0.0339},
    {0.965, -120.94, 0.0347},
    {0.969, -128.075, 0.0357},
    {0.972, -134.132, 0.0365},
    {0.975, -140.954, 0.0374},
    {0.978, -148.748, 0.0384},
    {0.981, -157.82, 0.0396},
    {0.984, -168.639, 0.041},
    {0.987, -181.984, 0.0427},
    {0.989, -192.943, 0.0441},
    {0.992, -214.405, 0.0468},
    {0.995, -247.505, 0.0509},
    {0.997271, -292.788, 0.0563},
    {0.999002, -374.975, 0.066},
    {0.999535, -443.421, 0.0739},
    {0.999746, -501.417, 0.0804},
    {0.999845, -551.309, 0.086},
    {0.999898, -595.365, 0.0909},
    {0.999928, -633.29, 0.0951},
    {0.999947, -667.598, 0.0988},
    {0.99996, -699.88, 0.1023},
    {0.999968, -726.013, 0.1052},
    {0.999974, -750.76, 0.1079},
    {0.999979, -776.63, 0.1107},
    {0.999982, -795.573, 0.1127},
    {0.999985, -818.263, 0.1151},
    {0.999987, -836.294, 0.1171},
    {0.999989, -857.597, 0.1194},
    {0.99999, -869.864, 0.1207},
    {0.999991, -883.524, 0.1221},
    {0.999992, -898.927, 0.1238},
    {0.99999273, -911.568, 0.1251},
    {0.99999339, -924.193, 0.1264},
    {0.9999985, -1131.97, 0.1484},
    {0.99999945, -1284.38, 0.1642},
    {0.99999985, -1495.92, 0.1861},
    {0.99999995, -1670.22, 0.2039},
    {0.99999998, -1910.14, 0.2283}
    };


IGrid[gg,CATF,-0.75]={
    {5.*^-8, 1.6097*^10, 771099.},
    {5.*^-7, 1.1065*^9, 57043.9},
    {5.*^-6, 6.9488*^7, 4037.06},
    {0.00005, 3.7492*^6, 271.57},
    {0.00007, 2.3988*^6, 182.328},
    {0.0001, 1.4827*^6, 119.53},
    {0.0002, 566221., 52.6734},
    {0.0003, 315606., 32.7267},
    {0.0004, 205940., 23.4539},
    {0.0005, 146650., 18.183},
    {0.0006, 110418., 14.8101},
    {0.0009, 57281.1, 9.501},
    {0.0012, 34993.6, 7.0111},
    {0.0015, 23382.2, 5.5729},
    {0.0025, 8348.12, 3.3454},
    {0.0035, 3646.87, 2.4124},
    {0.0045, 1635.37, 1.8899},
    {0.006, 309.371, 1.4239},
    {0.0075, -254.206, 1.1384},
    {0.009, -517.04, 0.9451},
    {0.0105, -642.229, 0.8056},
    {0.012, -698.547, 0.7004},
    {0.015, -717.663, 0.5525},
    {0.018, -687.737, 0.4539},
    {0.021, -643.367, 0.3837},
    {0.024, -596.562, 0.3314},
    {0.027, -551.684, 0.2909},
    {0.03, -510.214, 0.2587},
    {0.033, -472.494, 0.2326},
    {0.036, -438.384, 0.2109},
    {0.039, -407.596, 0.1926},
    {0.042, -379.788, 0.1771},
    {0.045, -354.627, 0.1637},
    {0.05, -317.758, 0.145},
    {0.055, -286.186, 0.1299},
    {0.06, -258.942, 0.1174},
    {0.07, -214.527, 0.0978},
    {0.08, -180.08, 0.0833},
    {0.09, -152.765, 0.0722},
    {0.1, -130.697, 0.0634},
    {0.11, -112.592, 0.0562},
    {0.12, -97.5406, 0.0503},
    {0.13, -84.8887, 0.0454},
    {0.14, -74.1518, 0.0413},
    {0.15, -64.9648, 0.0377},
    {0.16, -57.0477, 0.0347},
    {0.17, -50.1824, 0.0321},
    {0.18, -44.1971, 0.0299},
    {0.19, -38.9542, 0.0279},
    {0.2, -34.3431, 0.0262},
    {0.21, -30.2728, 0.0247},
    {0.225, -25.0225, 0.0228},
    {0.24, -20.6245, 0.0213},
    {0.26, -15.8255, 0.0197},
    {0.28, -11.9982, 0.0184},
    {0.3, -8.9423, 0.0174},
    {0.32, -6.509, 0.0167},
    {0.35, -3.7884, 0.0158},
    {0.38, -1.948, 0.0152},
    {0.41, -0.8019, 0.0148},
    {0.44, -0.2231, 0.0146},
    {0.47, -0.1252, 0.0144},
    {0.5, -0.4513, 0.0144},
    {0.53, -1.1672, 0.0144},
    {0.56, -2.2565, 0.0144},
    {0.59, -3.7184, 0.0146},
    {0.62, -5.5672, 0.0149},
    {0.65, -7.8306, 0.0155},
    {0.68, -10.5554, 0.0162},
    {0.7, -12.66, 0.0167},
    {0.72, -15.0252, 0.0172},
    {0.74, -17.6843, 0.0178},
    {0.76, -20.6791, 0.0184},
    {0.775, -23.1773, 0.019},
    {0.79, -25.9225, 0.0195},
    {0.805, -28.9498, 0.0201},
    {0.82, -32.3029, 0.0208},
    {0.835, -36.0369, 0.0215},
    {0.85, -40.2233, 0.0222},
    {0.865, -44.957, 0.0231},
    {0.875, -48.4786, 0.0237},
    {0.885, -52.3502, 0.0244},
    {0.895, -56.6362, 0.0251},
    {0.905, -61.4212, 0.0259},
    {0.915, -66.8189, 0.0267},
    {0.925, -72.9878, 0.0277},
    {0.935, -80.1557, 0.0288},
    {0.945, -88.6717, 0.03},
    {0.955, -99.1061, 0.0316},
    {0.961, -106.681, 0.0326},
    {0.965, -112.483, 0.0334},
    {0.969, -119.067, 0.0343},
    {0.972, -124.652, 0.0351},
    {0.975, -130.938, 0.036},
    {0.978, -138.119, 0.0369},
    {0.981, -146.471, 0.038},
    {0.984, -156.426, 0.0393},
    {0.987, -168.698, 0.0409},
    {0.989, -178.77, 0.0422},
    {0.992, -198.483, 0.0447},
    {0.995, -228.864, 0.0485},
    {0.997271, -270.392, 0.0536},
    {0.999002, -345.699, 0.0625},
    {0.999535, -408.375, 0.0698},
    {0.999746, -461.462, 0.0759},
    {0.999845, -507.119, 0.0811},
    {0.999898, -547.427, 0.0856},
    {0.999928, -582.12, 0.0895},
    {0.999947, -613.499, 0.0929},
    {0.99996, -643.031, 0.0962},
    {0.999968, -666.931, 0.0988},
    {0.999974, -689.558, 0.1013},
    {0.999979, -713.213, 0.1038},
    {0.999982, -730.53, 0.1057},
    {0.999985, -751.286, 0.108},
    {0.999987, -767.772, 0.1098},
    {0.999989, -787.244, 0.1119},
    {0.99999, -798.456, 0.1131},
    {0.999991, -810.944, 0.1144},
    {0.999992, -825.027, 0.1159},
    {0.99999273, -836.585, 0.1172},
    {0.99999339, -848.128, 0.1184},
    {0.9999985, -1038.03, 0.1386},
    {0.99999945, -1177.29, 0.1532},
    {0.99999985, -1370.56, 0.1733},
    {0.99999995, -1529.77, 0.1897},
    {0.99999998, -1748.89, 0.2122}
    };


IGrid[gg,CATF,-0.5]={
    {5.*^-8, 1.3899*^10, 683732.},
    {5.*^-7, 9.4902*^8, 50696.},
    {5.*^-6, 5.8958*^7, 3605.86},
    {0.00005, 3.116*^6, 245.256},
    {0.00007, 1.9843*^6, 165.274},
    {0.0001, 1.2194*^6, 108.836},
    {0.0002, 458849., 48.5677},
    {0.0003, 252796., 30.5819},
    {0.0004, 163259., 22.176},
    {0.0005, 115143., 17.3637},
    {0.0006, 85898.8, 14.2712},
    {0.0009, 43383.7, 9.3351},
    {0.0012, 25794.5, 6.9705},
    {0.0015, 16745., 5.5789},
    {0.0025, 5285.85, 3.3872},
    {0.0035, 1853.35, 2.4417},
    {0.0045, 453.294, 1.9059},
    {0.006, -406.908, 1.4278},
    {0.0075, -729.033, 1.1362},
    {0.009, -849.816, 0.9401},
    {0.0105, -884.387, 0.7994},
    {0.012, -879.344, 0.6938},
    {0.015, -823.384, 0.5462},
    {0.018, -751.409, 0.4483},
    {0.021, -681.496, 0.3789},
    {0.024, -618.277, 0.3271},
    {0.027, -562.439, 0.2872},
    {0.03, -513.418, 0.2554},
    {0.033, -470.38, 0.2296},
    {0.036, -432.482, 0.2082},
    {0.039, -398.965, 0.1902},
    {0.042, -369.187, 0.1749},
    {0.045, -342.607, 0.1616},
    {0.05, -304.218, 0.1432},
    {0.055, -271.834, 0.1282},
    {0.06, -244.226, 0.1158},
    {0.07, -199.847, 0.0965},
    {0.08, -165.948, 0.0822},
    {0.09, -139.386, 0.0711},
    {0.1, -118.139, 0.0624},
    {0.11, -100.852, 0.0553},
    {0.12, -86.5882, 0.0495},
    {0.13, -74.6779, 0.0446},
    {0.14, -64.632, 0.0406},
    {0.15, -56.085, 0.0371},
    {0.16, -48.7591, 0.0341},
    {0.17, -42.4392, 0.0316},
    {0.18, -36.9568, 0.0294},
    {0.19, -32.1777, 0.0275},
    {0.2, -27.9945, 0.0258},
    {0.21, -24.3198, 0.0244},
    {0.225, -19.6077, 0.0225},
    {0.24, -15.6896, 0.0211},
    {0.26, -11.4522, 0.0195},
    {0.28, -8.11, 0.0182},
    {0.3, -5.4748, 0.0173},
    {0.32, -3.4072, 0.0165},
    {0.35, -1.1484, 0.0157},
    {0.38, 0.3167, 0.0151},
    {0.41, 1.159, 0.0147},
    {0.44, 1.4945, 0.0144},
    {0.47, 1.4018, 0.0143},
    {0.5, 0.9313, 0.0142},
    {0.53, 0.1137, 0.0142},
    {0.56, -1.037, 0.0143},
    {0.59, -2.5211, 0.0144},
    {0.62, -4.3523, 0.0148},
    {0.65, -6.5563, 0.0153},
    {0.68, -9.1768, 0.0159},
    {0.7, -11.184, 0.0164},
    {0.72, -13.427, 0.0169},
    {0.74, -15.9358, 0.0174},
    {0.76, -18.7487, 0.018},
    {0.775, -21.0866, 0.0185},
    {0.79, -23.6482, 0.019},
    {0.805, -26.4655, 0.0196},
    {0.82, -29.5773, 0.0202},
    {0.835, -33.0339, 0.0209},
    {0.85, -36.8995, 0.0216},
    {0.865, -41.26, 0.0224},
    {0.875, -44.4974, 0.0229},
    {0.885, -48.0508, 0.0236},
    {0.895, -51.9782, 0.0242},
    {0.905, -56.3557, 0.025},
    {0.915, -61.2852, 0.0258},
    {0.925, -66.9092, 0.0266},
    {0.935, -73.4336, 0.0277},
    {0.945, -81.1705, 0.0288},
    {0.955, -90.6333, 0.0302},
    {0.961, -97.4924, 0.0312},
    {0.965, -102.741, 0.0319},
    {0.969, -108.691, 0.0328},
    {0.972, -113.735, 0.0335},
    {0.975, -119.408, 0.0343},
    {0.978, -125.884, 0.0351},
    {0.981, -133.411, 0.0362},
    {0.984, -142.375, 0.0374},
    {0.987, -153.416, 0.0388},
    {0.989, -162.473, 0.04},
    {0.992, -180.184, 0.0423},
    {0.995, -207.45, 0.0457},
    {0.997271, -244.682, 0.0503},
    {0.999002, -312.122, 0.0585},
    {0.999535, -368.203, 0.0651},
    {0.999746, -415.679, 0.0706},
    {0.999845, -456.497, 0.0753},
    {0.999898, -492.525, 0.0794},
    {0.999928, -523.527, 0.0829},
    {0.999947, -551.563, 0.0861},
    {0.99996, -577.947, 0.089},
    {0.999968, -599.299, 0.0914},
    {0.999974, -619.508, 0.0936},
    {0.999979, -640.641, 0.0959},
    {0.999982, -656.109, 0.0976},
    {0.999985, -674.632, 0.0997},
    {0.999987, -689.362, 0.1013},
    {0.999989, -706.748, 0.1032},
    {0.99999, -716.761, 0.1043},
    {0.999991, -727.909, 0.1055},
    {0.999992, -740.481, 0.1068},
    {0.99999273, -750.798, 0.108},
    {0.99999339, -761.108, 0.1091},
    {0.9999985, -930.612, 0.1273},
    {0.99999945, -1054.87, 0.1405},
    {0.99999985, -1227.28, 0.1586},
    {0.99999995, -1369.28, 0.1734},
    {0.99999998, -1564.67, 0.1936}
   };


IGrid[gg,CATF,-0.25]={
    {5.*^-8, 1.143*^10, 592681.},
    {5.*^-7, 7.7278*^8, 44122.5},
    {5.*^-6, 4.7237*^7, 3157.75},
    {0.00005, 2.4179*^6, 219.407},
    {0.00007, 1.5282*^6, 148.807},
    {0.0001, 930324., 98.8683},
    {0.0002, 341689., 45.3419},
    {0.0003, 184544., 29.1484},
    {0.0004, 117043., 21.4903},
    {0.0005, 81129.7, 17.0529},
    {0.0006, 59502.4, 14.1557},
    {0.0009, 28528.3, 9.4387},
    {0.0012, 16020.8, 7.1236},
    {0.0015, 9733.25, 5.7378},
    {0.0025, 2105.8, 3.4882},
    {0.0035, 19.7678, 2.4968},
    {0.0045, -736.588, 1.9364},
    {0.006, -1110.79, 1.4406},
    {0.0075, -1183.76, 1.1413},
    {0.009, -1159.51, 0.9416},
    {0.0105, -1102.49, 0.7993},
    {0.012, -1036.11, 0.693},
    {0.015, -906.291, 0.5449},
    {0.018, -793.941, 0.447},
    {0.021, -700.141, 0.3777},
    {0.024, -622.056, 0.3262},
    {0.027, -556.62, 0.2864},
    {0.03, -501.266, 0.2547},
    {0.033, -454.004, 0.229},
    {0.036, -413.282, 0.2077},
    {0.039, -377.9, 0.1897},
    {0.042, -346.924, 0.1744},
    {0.045, -319.617, 0.1612},
    {0.05, -280.726, 0.1427},
    {0.055, -248.398, 0.1278},
    {0.06, -221.175, 0.1153},
    {0.07, -178.06, 0.096},
    {0.08, -145.667, 0.0816},
    {0.09, -120.627, 0.0706},
    {0.1, -100.827, 0.0619},
    {0.11, -84.8804, 0.0548},
    {0.12, -71.8428, 0.049},
    {0.13, -61.0483, 0.0442},
    {0.14, -52.0158, 0.0402},
    {0.15, -44.3891, 0.0367},
    {0.16, -37.8996, 0.0338},
    {0.17, -32.3411, 0.0313},
    {0.18, -27.553, 0.0291},
    {0.19, -23.4087, 0.0273},
    {0.2, -19.8066, 0.0257},
    {0.21, -16.6648, 0.0242},
    {0.225, -12.6729, 0.0225},
    {0.24, -9.3917, 0.021},
    {0.26, -5.8944, 0.0195},
    {0.28, -3.1873, 0.0182},
    {0.3, -1.0997, 0.0173},
    {0.32, 0.4942, 0.0165},
    {0.35, 2.1573, 0.0157},
    {0.38, 3.1402, 0.0151},
    {0.41, 3.5929, 0.0147},
    {0.44, 3.6162, 0.0144},
    {0.47, 3.2777, 0.0142},
    {0.5, 2.6201, 0.0141},
    {0.53, 1.6683, 0.0141},
    {0.56, 0.4331, 0.0142},
    {0.59, -1.0876, 0.0143},
    {0.62, -2.9072, 0.0146},
    {0.65, -5.05, 0.0151},
    {0.68, -7.5552, 0.0157},
    {0.7, -9.4527, 0.0161},
    {0.72, -11.5565, 0.0166},
    {0.74, -13.8936, 0.0171},
    {0.76, -16.4974, 0.0177},
    {0.775, -18.6509, 0.0181},
    {0.79, -21.0007, 0.0186},
    {0.805, -23.575, 0.0191},
    {0.82, -26.4079, 0.0197},
    {0.835, -29.5435, 0.0203},
    {0.85, -33.0378, 0.021},
    {0.865, -36.9659, 0.0217},
    {0.875, -39.8743, 0.0222},
    {0.885, -43.0588, 0.0228},
    {0.895, -46.571, 0.0234},
    {0.905, -50.4763, 0.024},
    {0.915, -54.8643, 0.0248},
    {0.925, -59.8583, 0.0256},
    {0.935, -65.6377, 0.0265},
    {0.945, -72.4745, 0.0275},
    {0.955, -80.8136, 0.0288},
    {0.961, -86.8448, 0.0297},
    {0.965, -91.4532, 0.0304},
    {0.969, -96.6728, 0.0311},
    {0.972, -101.091, 0.0317},
    {0.975, -106.058, 0.0324},
    {0.978, -111.72, 0.0332},
    {0.981, -118.295, 0.0341},
    {0.984, -126.118, 0.0352},
    {0.987, -135.741, 0.0365},
    {0.989, -143.628, 0.0376},
    {0.992, -159.034, 0.0396},
    {0.995, -182.717, 0.0427},
    {0.997271, -215.007, 0.0468},
    {0.999002, -273.407, 0.0541},
    {0.999535, -321.913, 0.06},
    {0.999746, -362.948, 0.0649},
    {0.999845, -398.213, 0.069},
    {0.999898, -429.329, 0.0726},
    {0.999928, -456.098, 0.0758},
    {0.999947, -480.301, 0.0785},
    {0.99996, -503.073, 0.0811},
    {0.999968, -521.498, 0.0832},
    {0.999974, -538.937, 0.0852},
    {0.999979, -557.169, 0.0873},
    {0.999982, -570.516, 0.0888},
    {0.999985, -586.506, 0.0906},
    {0.999987, -599.202, 0.092},
    {0.999989, -614.196, 0.0937},
    {0.99999, -622.838, 0.0947},
    {0.999991, -632.452, 0.0957},
    {0.999992, -643.292, 0.0969},
    {0.99999273, -652.19, 0.0979},
    {0.99999339, -661.081, 0.0989},
    {0.9999985, -807.201, 0.115},
    {0.99999945, -914.277, 0.1267},
    {0.99999985, -1062.8, 0.1426},
    {0.99999995, -1185.09, 0.1556},
    {0.99999998, -1353.3, 0.1733}
    };


IGrid[gg,CATF,0.0]={
    {5.*^-8, 8.6809*^9, 479991.},
    {5.*^-7, 5.7755*^8, 35972.},
    {5.*^-6, 3.4364*^7, 2615.82},
    {0.00005, 1.6629*^6, 190.754},
    {0.00007, 1.0365*^6, 131.348},
    {0.0001, 619916., 89.0523},
    {0.0002, 217044., 42.8525},
    {0.0003, 112434., 28.3674},
    {0.0004, 68493.2, 21.2899},
    {0.0005, 45581.3, 17.0956},
    {0.0006, 32042.8, 14.3095},
    {0.0009, 13264.2, 9.6498},
    {0.0012, 6087.25, 7.285},
    {0.0015, 2678.48, 5.8461},
    {0.0025, -996.643, 3.5022},
    {0.0035, -1715.63, 2.4819},
    {0.0045, -1828.03, 1.9125},
    {0.006, -1724.21, 1.4148},
    {0.0075, -1556.84, 1.1175},
    {0.009, -1395.68, 0.9206},
    {0.0105, -1253.96, 0.7808},
    {0.012, -1132.13, 0.6766},
    {0.015, -937.804, 0.532},
    {0.018, -792.101, 0.4365},
    {0.021, -679.889, 0.3689},
    {0.024, -591.26, 0.3186},
    {0.027, -519.761, 0.2797},
    {0.03, -461.011, 0.2488},
    {0.033, -411.993, 0.2236},
    {0.036, -370.556, 0.2028},
    {0.039, -335.128, 0.1852},
    {0.042, -304.54, 0.1702},
    {0.045, -277.904, 0.1572},
    {0.05, -240.492, 0.1391},
    {0.055, -209.87, 0.1244},
    {0.06, -184.425, 0.1123},
    {0.07, -144.789, 0.0933},
    {0.08, -115.587, 0.0792},
    {0.09, -93.3861, 0.0684},
    {0.1, -76.0916, 0.0599},
    {0.11, -62.3523, 0.053},
    {0.12, -51.2621, 0.0474},
    {0.13, -42.1917, 0.0428},
    {0.14, -34.6912, 0.0389},
    {0.15, -28.4316, 0.0356},
    {0.16, -23.1671, 0.0328},
    {0.17, -18.7101, 0.0304},
    {0.18, -14.9163, 0.0283},
    {0.19, -11.6723, 0.0265},
    {0.2, -8.888, 0.025},
    {0.21, -6.4914, 0.0237},
    {0.225, -3.4987, 0.0219},
    {0.24, -1.0945, 0.0205},
    {0.26, 1.3918, 0.019},
    {0.28, 3.2375, 0.0178},
    {0.3, 4.5868, 0.0169},
    {0.32, 5.5451, 0.0161},
    {0.35, 6.4126, 0.0153},
    {0.38, 6.7537, 0.0146},
    {0.41, 6.6887, 0.0142},
    {0.44, 6.2973, 0.0139},
    {0.47, 5.6307, 0.0137},
    {0.5, 4.7208, 0.0136},
    {0.53, 3.5845, 0.0136},
    {0.56, 2.2274, 0.0136},
    {0.59, 0.6447, 0.0138},
    {0.62, -1.1775, 0.014},
    {0.65, -3.2621, 0.0145},
    {0.68, -5.6438, 0.015},
    {0.7, -7.4195, 0.0154},
    {0.72, -9.3663, 0.0158},
    {0.74, -11.5075, 0.0163},
    {0.76, -13.8715, 0.0168},
    {0.775, -15.8122, 0.0172},
    {0.79, -17.9172, 0.0176},
    {0.805, -20.2101, 0.0181},
    {0.82, -22.7197, 0.0185},
    {0.835, -25.4823, 0.0191},
    {0.85, -28.5451, 0.0197},
    {0.865, -31.9703, 0.0203},
    {0.875, -34.4955, 0.0207},
    {0.885, -37.2516, 0.0212},
    {0.895, -40.2806, 0.0218},
    {0.905, -43.6368, 0.0223},
    {0.915, -47.3947, 0.0229},
    {0.925, -51.6566, 0.0236},
    {0.935, -56.5702, 0.0244},
    {0.945, -62.3609, 0.0253},
    {0.955, -69.3958, 0.0264},
    {0.961, -74.4676, 0.0271},
    {0.965, -78.3345, 0.0277},
    {0.969, -82.7057, 0.0283},
    {0.972, -86.4012, 0.0289},
    {0.975, -90.548, 0.0294},
    {0.978, -95.2694, 0.0301},
    {0.981, -100.743, 0.0309},
    {0.984, -107.244, 0.0318},
    {0.987, -115.23, 0.0328},
    {0.989, -121.764, 0.0337},
    {0.992, -134.507, 0.0354},
    {0.995, -154.055, 0.038},
    {0.997271, -180.648, 0.0414},
    {0.999002, -228.636, 0.0473},
    {0.999535, -268.426, 0.0522},
    {0.999746, -302.055, 0.0562},
    {0.999845, -330.938, 0.0596},
    {0.999898, -356.409, 0.0625},
    {0.999928, -378.316, 0.0651},
    {0.999947, -398.115, 0.0673},
    {0.99996, -416.739, 0.0694},
    {0.999968, -431.806, 0.0712},
    {0.999974, -446.063, 0.0728},
    {0.999979, -460.967, 0.0745},
    {0.999982, -471.875, 0.0757},
    {0.999985, -484.94, 0.0772},
    {0.999987, -495.318, 0.0783},
    {0.999989, -507.571, 0.0797},
    {0.99999, -514.628, 0.0805},
    {0.999991, -522.486, 0.0814},
    {0.999992, -531.34, 0.0823},
    {0.99999273, -538.608, 0.0831},
    {0.99999339, -545.868, 0.0839},
    {0.9999985, -665.169, 0.0969},
    {0.99999945, -752.544, 0.1063},
    {0.99999985, -873.667, 0.1191},
    {0.99999995, -973.362, 0.1295},
    {0.99999998, -1110.44, 0.1438}
    };


IGrid[gg,CATF,0.25]={
    {5.*^-8, 5.6939*^9, 355802.},
    {5.*^-7, 3.6751*^8, 27108.8},
    {5.*^-6, 2.0718*^7, 2051.47},
    {0.00005, 884179., 171.878},
    {0.00007, 532471., 122.05},
    {0.0001, 304058., 85.3756},
    {0.0002, 92452.2, 43.2028},
    {0.0003, 41321.9, 29.0879},
    {0.0004, 21164.2, 21.9378},
    {0.0005, 11283.6, 17.6004},
    {0.0006, 5799.42, 14.6835},
    {0.0009, -950.715, 9.7752},
    {0.0012, -2947.5, 7.2991},
    {0.0015, -3593.44, 5.8083},
    {0.0025, -3554.43, 3.4244},
    {0.0035, -3034.11, 2.4097},
    {0.0045, -2581.92, 1.8507},
    {0.006, -2075.23, 1.3663},
    {0.0075, -1715.82, 1.0786},
    {0.009, -1451.28, 0.8886},
    {0.0105, -1249.6, 0.7538},
    {0.012, -1091.3, 0.6534},
    {0.015, -859.683, 0.5139},
    {0.018, -699.217, 0.4217},
    {0.021, -582.061, 0.3563},
    {0.024, -493.137, 0.3076},
    {0.027, -423.591, 0.27},
    {0.03, -367.893, 0.24},
    {0.033, -322.417, 0.2156},
    {0.036, -284.689, 0.1953},
    {0.039, -252.964, 0.1783},
    {0.042, -225.98, 0.1637},
    {0.045, -202.8, 0.1511},
    {0.05, -170.767, 0.1336},
    {0.055, -145.034, 0.1194},
    {0.06, -124.009, 0.1076},
    {0.07, -91.9843, 0.0893},
    {0.08, -69.0412, 0.0758},
    {0.09, -52.0449, 0.0655},
    {0.1, -39.1258, 0.0574},
    {0.11, -29.1051, 0.0509},
    {0.12, -21.2064, 0.0456},
    {0.13, -14.8991, 0.0412},
    {0.14, -9.8099, 0.0376},
    {0.15, -5.6692, 0.0345},
    {0.16, -2.2782, 0.0319},
    {0.17, 0.5127, 0.0296},
    {0.18, 2.8175, 0.0277},
    {0.19, 4.7248, 0.0261},
    {0.2, 6.304, 0.0246},
    {0.21, 7.6101, 0.0233},
    {0.225, 9.1519, 0.0217},
    {0.24, 10.2923, 0.0204},
    {0.26, 11.3332, 0.0189},
    {0.28, 11.9568, 0.0177},
    {0.3, 12.2654, 0.0168},
    {0.32, 12.332, 0.016},
    {0.35, 12.0887, 0.0151},
    {0.38, 11.5371, 0.0145},
    {0.41, 10.7532, 0.0141},
    {0.44, 9.7844, 0.0137},
    {0.47, 8.6589, 0.0135},
    {0.5, 7.3919, 0.0134},
    {0.53, 5.9882, 0.0134},
    {0.56, 4.4454, 0.0135},
    {0.59, 2.7539, 0.0136},
    {0.62, 0.8983, 0.0138},
    {0.65, -1.1435, 0.0142},
    {0.68, -3.4022, 0.0147},
    {0.7, -5.0477, 0.015},
    {0.72, -6.822, 0.0154},
    {0.74, -8.7438, 0.0158},
    {0.76, -10.8358, 0.0163},
    {0.775, -12.5334, 0.0166},
    {0.79, -14.3573, 0.017},
    {0.805, -16.326, 0.0174},
    {0.82, -18.4615, 0.0178},
    {0.835, -20.7924, 0.0183},
    {0.85, -23.3544, 0.0188},
    {0.865, -26.1957, 0.0193},
    {0.875, -28.2759, 0.0197},
    {0.885, -30.5334, 0.0201},
    {0.895, -33.0002, 0.0205},
    {0.905, -35.7185, 0.021},
    {0.915, -38.744, 0.0215},
    {0.925, -42.1548, 0.0221},
    {0.935, -46.063, 0.0227},
    {0.945, -50.6396, 0.0235},
    {0.955, -56.1624, 0.0243},
    {0.961, -60.1219, 0.0249},
    {0.965, -63.13, 0.0254},
    {0.969, -66.5199, 0.0259},
    {0.972, -69.3779, 0.0263},
    {0.975, -72.5781, 0.0268},
    {0.978, -76.2109, 0.0273},
    {0.981, -80.4134, 0.0279},
    {0.984, -85.3903, 0.0287},
    {0.987, -91.487, 0.0295},
    {0.989, -96.4627, 0.0302},
    {0.992, -106.141, 0.0316},
    {0.995, -120.934, 0.0336},
    {0.997271, -140.987, 0.0363},
    {0.999002, -177.04, 0.041},
    {0.999535, -206.855, 0.0448},
    {0.999746, -232.015, 0.048},
    {0.999845, -253.602, 0.0507},
    {0.999898, -272.626, 0.053},
    {0.999928, -288.977, 0.055},
    {0.999947, -303.75, 0.0568},
    {0.99996, -317.641, 0.0584},
    {0.999968, -328.874, 0.0598},
    {0.999974, -339.502, 0.061},
    {0.999979, -350.609, 0.0623},
    {0.999982, -358.737, 0.0633},
    {0.999985, -368.47, 0.0644},
    {0.999987, -376.199, 0.0653},
    {0.999989, -385.325, 0.0663},
    {0.99999, -390.58, 0.0669},
    {0.999991, -396.43, 0.0676},
    {0.999992, -403.022, 0.0684},
    {0.99999273, -408.432, 0.069},
    {0.99999339, -413.836, 0.0696},
    {0.9999985, -502.577, 0.0797},
    {0.99999945, -567.5, 0.087},
    {0.99999985, -657.45, 0.0969},
    {0.99999995, -731.43, 0.105},
    {0.99999998, -833.097, 0.1159}
   };


IGrid[gg,CATF,0.5]={
    {5.*^-8, 2.6738*^9, 228314.},
    {5.*^-7, 1.5919*^8, 18753.1},
    {5.*^-6, 7.6148*^6, 1714.36},
    {0.00005, 182528., 176.395},
    {0.00007, 84997.9, 126.282},
    {0.0001, 28763., 88.4012},
    {0.0002, -11155.3, 43.8849},
    {0.0003, -15626.8, 29.0133},
    {0.0004, -15483.3, 21.5984},
    {0.0005, -14450., 17.1665},
    {0.0006, -13299.2, 14.2231},
    {0.0009, -10413.4, 9.3504},
    {0.0012, -8434.26, 6.9376},
    {0.0015, -7043.55, 5.502},
    {0.0025, -4452.69, 3.2314},
    {0.0035, -3189.17, 2.2732},
    {0.0045, -2446.15, 1.7463},
    {0.006, -1774.26, 1.2898},
    {0.0075, -1363.93, 1.0184},
    {0.009, -1089.18, 0.8388},
    {0.0105, -893.455, 0.7113},
    {0.012, -747.684, 0.6162},
    {0.015, -546.586, 0.484},
    {0.018, -415.852, 0.3966},
    {0.021, -325.093, 0.3346},
    {0.024, -259.049, 0.2885},
    {0.027, -209.268, 0.2528},
    {0.03, -170.697, 0.2245},
    {0.033, -140.149, 0.2015},
    {0.036, -115.518, 0.1824},
    {0.039, -95.3573, 0.1664},
    {0.042, -78.6485, 0.1527},
    {0.045, -64.6497, 0.1409},
    {0.05, -45.9134, 0.1246},
    {0.055, -31.4501, 0.1113},
    {0.06, -20.0902, 0.1004},
    {0.07, -3.7554, 0.0836},
    {0.08, 7.023, 0.0712},
    {0.09, 14.3354, 0.0618},
    {0.1, 19.3771, 0.0544},
    {0.11, 22.8788, 0.0485},
    {0.12, 25.3033, 0.0437},
    {0.13, 26.9552, 0.0398},
    {0.14, 28.0453, 0.0365},
    {0.15, 28.7184, 0.0337},
    {0.16, 29.0789, 0.0313},
    {0.17, 29.2028, 0.0292},
    {0.18, 29.1459, 0.0274},
    {0.19, 28.9505, 0.0259},
    {0.2, 28.6483, 0.0245},
    {0.21, 28.2634, 0.0233},
    {0.225, 27.5714, 0.0217},
    {0.24, 26.7819, 0.0204},
    {0.26, 25.6331, 0.019},
    {0.28, 24.4196, 0.0178},
    {0.3, 23.1738, 0.0169},
    {0.32, 21.9155, 0.0161},
    {0.35, 20.03, 0.0152},
    {0.38, 18.1633, 0.0146},
    {0.41, 16.3211, 0.0141},
    {0.44, 14.5005, 0.0138},
    {0.47, 12.6932, 0.0135},
    {0.5, 10.888, 0.0134},
    {0.53, 9.0707, 0.0134},
    {0.56, 7.2256, 0.0134},
    {0.59, 5.3349, 0.0136},
    {0.62, 3.3782, 0.0138},
    {0.65, 1.3334, 0.0141},
    {0.68, -0.8272, 0.0145},
    {0.7, -2.3475, 0.0148},
    {0.72, -3.945, 0.0151},
    {0.74, -5.6332, 0.0155},
    {0.76, -7.4285, 0.0159},
    {0.775, -8.8566, 0.0162},
    {0.79, -10.3664, 0.0165},
    {0.805, -11.9698, 0.0168},
    {0.82, -13.682, 0.0172},
    {0.835, -15.5215, 0.0175},
    {0.85, -17.5125, 0.0179},
    {0.865, -19.6858, 0.0184},
    {0.875, -21.2565, 0.0187},
    {0.885, -22.9428, 0.019},
    {0.895, -24.7656, 0.0193},
    {0.905, -26.7519, 0.0197},
    {0.915, -28.9379, 0.0201},
    {0.925, -31.3733, 0.0205},
    {0.935, -34.1304, 0.021},
    {0.945, -37.318, 0.0215},
    {0.955, -41.1132, 0.0222},
    {0.961, -43.8038, 0.0226},
    {0.965, -45.833, 0.0229},
    {0.969, -48.1059, 0.0233},
    {0.972, -50.0114, 0.0236},
    {0.975, -52.1343, 0.0239},
    {0.978, -54.5327, 0.0243},
    {0.981, -57.2918, 0.0247},
    {0.984, -60.5421, 0.0252},
    {0.987, -64.5003, 0.0258},
    {0.989, -67.7148, 0.0263},
    {0.992, -73.9328, 0.0272},
    {0.995, -83.3708, 0.0286},
    {0.997271, -96.074, 0.0304},
    {0.999002, -118.757, 0.0337},
    {0.999535, -137.422, 0.0363},
    {0.999746, -153.132, 0.0385},
    {0.999845, -166.585, 0.0403},
    {0.999898, -178.428, 0.0419},
    {0.999928, -188.596, 0.0433},
    {0.999947, -197.776, 0.0445},
    {0.99996, -206.402, 0.0456},
    {0.999968, -213.375, 0.0465},
    {0.999974, -219.968, 0.0474},
    {0.999979, -226.857, 0.0483},
    {0.999982, -231.896, 0.0489},
    {0.999985, -237.927, 0.0497},
    {0.999987, -242.717, 0.0503},
    {0.999989, -248.369, 0.051},
    {0.99999, -251.623, 0.0515},
    {0.999991, -255.246, 0.0519},
    {0.999992, -259.327, 0.0524},
    {0.99999273, -262.675, 0.0529},
    {0.99999339, -266.02, 0.0533},
    {0.9999985, -320.874, 0.0601},
    {0.99999945, -360.946, 0.065},
    {0.99999985, -416.383, 0.0717},
    {0.99999995, -461.929, 0.077},
    {0.99999998, -524.456, 0.0844}
   };


==> anc/IggCFTF.txt <==
IGrid[gg,CFTF,-1.0]={
    {5.*^-8, 9.6024*^10, 717586.},
    {5.*^-7, 3.5909*^9, 52349.7},
    {5.*^-6, 2.4861*^8, 3621.99},
    {0.00005, 1.5816*^7, 234.692},
    {0.00007, 1.0472*^7, 156.319},
    {0.0001, 6.7411*^6, 101.489},
    {0.0002, 2.8342*^6, 43.631},
    {0.0003, 1.6935*^6, 26.5515},
    {0.0004, 1.1704*^6, 18.714},
    {0.0005, 876609., 14.299},
    {0.0006, 690966., 11.5087},
    {0.0009, 404455., 7.1725},
    {0.0012, 274963., 5.2034},
    {0.0015, 203058., 4.0889},
    {0.0025, 99979.8, 2.4223},
    {0.0035, 61879.8, 1.7463},
    {0.0045, 42893.6, 1.3737},
    {0.006, 27916.5, 1.0446},
    {0.0075, 19836.9, 0.8435},
    {0.009, 14909.4, 0.7071},
    {0.0105, 11652.3, 0.6082},
    {0.012, 9372.63, 0.5331},
    {0.015, 6450.32, 0.4263},
    {0.018, 4703.31, 0.3539},
    {0.021, 3569.88, 0.3016},
    {0.024, 2790.62, 0.2621},
    {0.027, 2231.14, 0.2312},
    {0.03, 1815.73, 0.2064},
    {0.033, 1498.91, 0.1861},
    {0.036, 1251.92, 0.1691},
    {0.039, 1055.83, 0.1547},
    {0.042, 897.74, 0.1424},
    {0.045, 768.595, 0.1317},
    {0.05, 600.806, 0.1168},
    {0.055, 475.552, 0.1046},
    {0.06, 380.005, 0.0945},
    {0.07, 247.355, 0.0788},
    {0.08, 163.076, 0.0671},
    {0.09, 107.349, 0.0582},
    {0.1, 69.4158, 0.0511},
    {0.11, 43.0519, 0.0454},
    {0.12, 24.4667, 0.0408},
    {0.13, 11.2542, 0.0369},
    {0.14, 1.8339, 0.0336},
    {0.15, -4.8608, 0.0308},
    {0.16, -9.5676, 0.0284},
    {0.17, -12.8075, 0.0263},
    {0.18, -14.9548, 0.0244},
    {0.19, -16.2823, 0.0228},
    {0.2, -16.9919, 0.0213},
    {0.21, -17.2345, 0.02},
    {0.225, -16.964, 0.0182},
    {0.24, -16.1696, 0.0167},
    {0.26, -14.6096, 0.0149},
    {0.28, -12.732, 0.0134},
    {0.3, -10.7129, 0.0121},
    {0.32, -8.6598, 0.011},
    {0.35, -5.6536, 0.0096},
    {0.38, -2.8354, 0.0084},
    {0.41, -0.257, 0.0074},
    {0.44, 2.0659, 0.0065},
    {0.47, 4.1352, 0.0057},
    {0.5, 5.9614, 0.0051},
    {0.53, 7.5579, 0.0045},
    {0.56, 8.9388, 0.004},
    {0.59, 10.1166, 0.0036},
    {0.62, 11.1019, 0.0032},
    {0.65, 11.9023, 0.0028},
    {0.68, 12.5224, 0.0025},
    {0.7, 12.8362, 0.0023},
    {0.72, 13.0696, 0.0021},
    {0.74, 13.2207, 0.002},
    {0.76, 13.2867, 0.0018},
    {0.775, 13.278, 0.0017},
    {0.79, 13.2169, 0.0016},
    {0.805, 13.1003, 0.0015},
    {0.82, 12.9247, 0.0014},
    {0.835, 12.6854, 0.0012},
    {0.85, 12.3769, 0.0011},
    {0.865, 11.992, 0.001},
    {0.875, 11.6884, 0.001},
    {0.885, 11.3435, 0.0009},
    {0.895, 10.9533, 0.0008},
    {0.905, 10.5128, 0.0008},
    {0.915, 10.0159, 0.0007},
    {0.925, 9.4549, 0.0006},
    {0.935, 8.8197, 0.0006},
    {0.945, 8.0968, 0.0005},
    {0.955, 7.2669, 0.0004},
    {0.961, 6.7064, 0.0004},
    {0.965, 6.3014, 0.0004},
    {0.969, 5.8675, 0.0003},
    {0.972, 5.5205, 0.0003},
    {0.975, 5.1523, 0.0003},
    {0.978, 4.76, 0.0002},
    {0.981, 4.3395, 0.0002},
    {0.984, 3.8857, 0.0002},
    {0.987, 3.3909, 0.0002},
    {0.989, 3.0329, 0.0001},
    {0.992, 2.441, 0.0001},
    {0.995, 1.7551, 0.0001},
    {0.997271, 1.1315, 0.},
    {0.999002, 0.5305, 0.},
    {0.999535, 0.2929, 0.},
    {0.999746, 0.1812, 7.1945*^-6},
    {0.999845, 0.1218, 4.7943*^-6},
    {0.999898, 0.0867, 3.3871*^-6},
    {0.999928, 0.0651, 2.5324*^-6},
    {0.999947, 0.0506, 1.9576*^-6},
    {0.99996, 0.0401, 1.5444*^-6},
    {0.999968, 0.0333, 1.2795*^-6},
    {0.999974, 0.028, 1.074*^-6},
    {0.999979, 0.0234, 8.9551*^-7},
    {0.999982, 0.0205, 7.8549*^-7},
    {0.999985, 0.0176, 6.7244*^-7},
    {0.999987, 0.0156, 5.9502*^-7},
    {0.999989, 0.0135, 5.1597*^-7},
    {0.99999, 0.0125, 4.7557*^-7},
    {0.999991, 0.0114, 4.3458*^-7},
    {0.999992, 0.0103, 3.9292*^-7},
    {0.99999273, 0.0095, 3.619*^-7},
    {0.99999339, 0.0088, 3.3354*^-7},
    {0.9999985, 0.0024, 9.4915*^-8},
    {0.99999945, 0.001, 4.5686*^-8},
    {0.99999985, 0.0003, 2.5802*^-8},
    {0.99999995, 0.0001, 2.3136*^-8},
    {0.99999998, 0., 2.2988*^-8}
    };


IGrid[gg,CFTF,-0.75]={
    {5.*^-8, 8.7593*^10, 652818.},
    {5.*^-7, 3.2799*^9, 47654.5},
    {5.*^-6, 2.2718*^8, 3303.59},
    {0.00005, 1.4462*^7, 215.055},
    {0.00007, 9.5766*^6, 143.497},
    {0.0001, 6.1657*^6, 93.2702},
    {0.0002, 2.593*^6, 40.2279},
    {0.0003, 1.5497*^6, 24.6082},
    {0.0004, 1.0712*^6, 17.4159},
    {0.0005, 802376., 13.3738},
    {0.0006, 632520., 10.8079},
    {0.0009, 370330., 6.826},
    {0.0012, 251812., 5.0019},
    {0.0015, 185989., 3.9634},
    {0.0025, 91611.1, 2.3877},
    {0.0035, 56716.4, 1.7307},
    {0.0045, 39323.2, 1.3633},
    {0.006, 25599.9, 1.036},
    {0.0075, 18195.1, 0.8356},
    {0.009, 13678.3, 0.6995},
    {0.0105, 10691.9, 0.6009},
    {0.012, 8601.64, 0.526},
    {0.015, 5921.45, 0.4197},
    {0.018, 4318.88, 0.3479},
    {0.021, 3278.91, 0.2962},
    {0.024, 2563.76, 0.2571},
    {0.027, 2050.23, 0.2266},
    {0.03, 1668.87, 0.2021},
    {0.033, 1377.98, 0.1821},
    {0.036, 1151.17, 0.1654},
    {0.039, 971.079, 0.1513},
    {0.042, 825.859, 0.1392},
    {0.045, 707.228, 0.1288},
    {0.05, 553.067, 0.1142},
    {0.055, 437.967, 0.1023},
    {0.06, 350.155, 0.0924},
    {0.07, 228.211, 0.077},
    {0.08, 150.714, 0.0657},
    {0.09, 99.4579, 0.0569},
    {0.1, 64.5611, 0.0501},
    {0.11, 40.3047, 0.0446},
    {0.12, 23.2017, 0.0401},
    {0.13, 11.0407, 0.0363},
    {0.14, 2.3696, 0.0331},
    {0.15, -3.7931, 0.0304},
    {0.16, -8.1263, 0.028},
    {0.17, -11.1091, 0.0259},
    {0.18, -13.0859, 0.0241},
    {0.19, -14.3081, 0.0225},
    {0.2, -14.9614, 0.021},
    {0.21, -15.1846, 0.0197},
    {0.225, -14.9355, 0.018},
    {0.24, -14.2043, 0.0165},
    {0.26, -12.7687, 0.0148},
    {0.28, -11.0417, 0.0133},
    {0.3, -9.1852, 0.012},
    {0.32, -7.2987, 0.0109},
    {0.35, -4.5388, 0.0095},
    {0.38, -1.9549, 0.0083},
    {0.41, 0.4053, 0.0073},
    {0.44, 2.5273, 0.0064},
    {0.47, 4.4131, 0.0057},
    {0.5, 6.0725, 0.005},
    {0.53, 7.518, 0.0045},
    {0.56, 8.7626, 0.004},
    {0.59, 9.8182, 0.0035},
    {0.62, 10.6946, 0.0031},
    {0.65, 11.3991, 0.0028},
    {0.68, 11.9359, 0.0025},
    {0.7, 12.2013, 0.0023},
    {0.72, 12.392, 0.0021},
    {0.74, 12.5065, 0.0019},
    {0.76, 12.5422, 0.0018},
    {0.775, 12.515, 0.0016},
    {0.79, 12.4393, 0.0015},
    {0.805, 12.3124, 0.0014},
    {0.82, 12.1308, 0.0013},
    {0.835, 11.8906, 0.0012},
    {0.85, 11.5865, 0.0011},
    {0.865, 11.2117, 0.001},
    {0.875, 10.9188, 0.0009},
    {0.885, 10.5876, 0.0009},
    {0.895, 10.2147, 0.0008},
    {0.905, 9.7955, 0.0007},
    {0.915, 9.3244, 0.0007},
    {0.925, 8.7944, 0.0006},
    {0.935, 8.196, 0.0005},
    {0.945, 7.5171, 0.0005},
    {0.955, 6.7398, 0.0004},
    {0.961, 6.2158, 0.0004},
    {0.965, 5.8378, 0.0003},
    {0.969, 5.4332, 0.0003},
    {0.972, 5.1099, 0.0003},
    {0.975, 4.7672, 0.0003},
    {0.978, 4.4023, 0.0002},
    {0.981, 4.0116, 0.0002},
    {0.984, 3.5903, 0.0002},
    {0.987, 3.1314, 0.0002},
    {0.989, 2.7996, 0.0001},
    {0.992, 2.2516, 0.0001},
    {0.995, 1.6174, 0.0001},
    {0.997271, 1.0417, 0.},
    {0.999002, 0.4878, 0.},
    {0.999535, 0.2691, 0.},
    {0.999746, 0.1664, 6.6618*^-6},
    {0.999845, 0.1118, 4.4279*^-6},
    {0.999898, 0.0795, 3.1289*^-6},
    {0.999928, 0.0598, 2.3375*^-6},
    {0.999947, 0.0464, 1.807*^-6},
    {0.99996, 0.0367, 1.4241*^-6},
    {0.999968, 0.0305, 1.179*^-6},
    {0.999974, 0.0256, 9.8881*^-7},
    {0.999979, 0.0214, 8.2459*^-7},
    {0.999982, 0.0188, 7.2344*^-7},
    {0.999985, 0.0161, 6.1914*^-7},
    {0.999987, 0.0143, 5.4785*^-7},
    {0.999989, 0.0124, 4.7498*^-7},
    {0.99999, 0.0114, 4.3773*^-7},
    {0.999991, 0.0105, 3.9991*^-7},
    {0.999992, 0.0095, 3.6152*^-7},
    {0.99999273, 0.0087, 3.3297*^-7},
    {0.99999339, 0.008, 3.067*^-7},
    {0.9999985, 0.0022, 8.7622*^-8},
    {0.99999945, 0.0009, 4.3357*^-8},
    {0.99999985, 0.0003, 2.5429*^-8},
    {0.99999995, 0.0001, 2.3056*^-8},
    {0.99999998, 0., 2.31*^-8}
    };


IGrid[gg,CFTF,-0.5]={
    {5.*^-8, 7.7989*^10, 579151.},
    {5.*^-7, 2.9251*^9, 42333.5},
    {5.*^-6, 2.0273*^8, 2943.95},
    {0.00005, 1.2916*^7, 193.017},
    {0.00007, 8.5545*^6, 129.021},
    {0.0001, 5.5087*^6, 84.0559},
    {0.0002, 2.3176*^6, 36.484},
    {0.0003, 1.3854*^6, 22.4784},
    {0.0004, 957839., 16.0448},
    {0.0005, 717584., 12.3991},
    {0.0006, 565746., 10.0996},
    {0.0009, 331345., 6.5055},
    {0.0012, 225358., 4.8341},
    {0.0015, 166484., 3.8699},
    {0.0025, 82044.4, 2.3661},
    {0.0035, 50811.8, 1.7195},
    {0.0045, 35239.6, 1.3536},
    {0.006, 22949.7, 1.0267},
    {0.0075, 16316.3, 0.8262},
    {0.009, 12269., 0.6902},
    {0.0105, 9592.7, 0.5918},
    {0.012, 7718.85, 0.5172},
    {0.015, 5315.81, 0.4117},
    {0.018, 3878.44, 0.3406},
    {0.021, 2945.45, 0.2895},
    {0.024, 2303.71, 0.251},
    {0.027, 1842.79, 0.221},
    {0.03, 1500.43, 0.197},
    {0.033, 1239.24, 0.1774},
    {0.036, 1035.56, 0.1611},
    {0.039, 873.792, 0.1473},
    {0.042, 743.351, 0.1355},
    {0.045, 636.754, 0.1253},
    {0.05, 498.226, 0.111},
    {0.055, 394.77, 0.0995},
    {0.06, 315.828, 0.0899},
    {0.07, 206.174, 0.075},
    {0.08, 136.467, 0.064},
    {0.09, 90.3519, 0.0556},
    {0.1, 58.9483, 0.0489},
    {0.11, 37.1158, 0.0436},
    {0.12, 21.7209, 0.0392},
    {0.13, 10.7739, 0.0356},
    {0.14, 2.9683, 0.0325},
    {0.15, -2.5791, 0.0298},
    {0.16, -6.479, 0.0275},
    {0.17, -9.1628, 0.0255},
    {0.18, -10.9408, 0.0237},
    {0.19, -12.0392, 0.0221},
    {0.2, -12.6252, 0.0207},
    {0.21, -12.8241, 0.0194},
    {0.225, -12.5969, 0.0177},
    {0.24, -11.9361, 0.0163},
    {0.26, -10.6412, 0.0146},
    {0.28, -9.0854, 0.0131},
    {0.3, -7.4147, 0.0119},
    {0.32, -5.7188, 0.0108},
    {0.35, -3.2413, 0.0094},
    {0.38, -0.9267, 0.0082},
    {0.41, 1.1823, 0.0072},
    {0.44, 3.0728, 0.0063},
    {0.47, 4.7469, 0.0056},
    {0.5, 6.2135, 0.005},
    {0.53, 7.4844, 0.0044},
    {0.56, 8.5714, 0.0039},
    {0.59, 9.4855, 0.0035},
    {0.62, 10.2359, 0.0031},
    {0.65, 10.829, 0.0027},
    {0.68, 11.2693, 0.0024},
    {0.7, 11.4785, 0.0022},
    {0.72, 11.6197, 0.002},
    {0.74, 11.6917, 0.0019},
    {0.76, 11.692, 0.0017},
    {0.775, 11.6433, 0.0016},
    {0.79, 11.5505, 0.0015},
    {0.805, 11.4115, 0.0014},
    {0.82, 11.2229, 0.0013},
    {0.835, 10.9814, 0.0012},
    {0.85, 10.6819, 0.0011},
    {0.865, 10.3188, 0.001},
    {0.875, 10.0378, 0.0009},
    {0.885, 9.7223, 0.0008},
    {0.895, 9.3692, 0.0008},
    {0.905, 8.9744, 0.0007},
    {0.915, 8.5329, 0.0007},
    {0.925, 8.0381, 0.0006},
    {0.935, 7.482, 0.0005},
    {0.945, 6.8533, 0.0005},
    {0.955, 6.1362, 0.0004},
    {0.961, 5.6542, 0.0003},
    {0.965, 5.307, 0.0003},
    {0.969, 4.936, 0.0003},
    {0.972, 4.6399, 0.0003},
    {0.975, 4.3264, 0.0002},
    {0.978, 3.9929, 0.0002},
    {0.981, 3.6363, 0.0002},
    {0.984, 3.2522, 0.0002},
    {0.987, 2.8343, 0.0001},
    {0.989, 2.5327, 0.0001},
    {0.992, 2.0349, 0.0001},
    {0.995, 1.4599, 0.0001},
    {0.997271, 0.939, 0.},
    {0.999002, 0.4389, 0.},
    {0.999535, 0.2419, 9.9357*^-6},
    {0.999746, 0.1495, 6.0472*^-6},
    {0.999845, 0.1004, 4.0133*^-6},
    {0.999898, 0.0714, 2.8305*^-6},
    {0.999928, 0.0536, 2.1137*^-6},
    {0.999947, 0.0416, 1.6334*^-6},
    {0.99996, 0.0329, 1.2876*^-6},
    {0.999968, 0.0273, 1.0655*^-6},
    {0.999974, 0.023, 8.9276*^-7},
    {0.999979, 0.0192, 7.4401*^-7},
    {0.999982, 0.0169, 6.5213*^-7},
    {0.999985, 0.0145, 5.5815*^-7},
    {0.999987, 0.0128, 4.9385*^-7},
    {0.999989, 0.0111, 4.2812*^-7},
    {0.99999, 0.0103, 3.9458*^-7},
    {0.999991, 0.0094, 3.6045*^-7},
    {0.999992, 0.0085, 3.2579*^-7},
    {0.99999273, 0.0078, 3.0001*^-7},
    {0.99999339, 0.0072, 2.7636*^-7},
    {0.9999985, 0.002, 7.947*^-8},
    {0.99999945, 0.0008, 4.0008*^-8},
    {0.99999985, 0.0003, 2.5156*^-8},
    {0.99999995, 0.0001, 2.29*^-8},
    {0.99999998, 0., 2.1759*^-8}
   };


IGrid[gg,CFTF,-0.25]={
    {5.*^-8, 6.7013*^10, 495794.},
    {5.*^-7, 2.5191*^9, 36320.},
    {5.*^-6, 1.7473*^8, 2537.95},
    {0.00005, 1.1146*^7, 168.355},
    {0.00007, 7.3834*^6, 112.813},
    {0.0001, 4.7556*^6, 73.796},
    {0.0002, 2.0018*^6, 32.4728},
    {0.0003, 1.1971*^6, 20.3194},
    {0.0004, 827833., 14.7071},
    {0.0005, 620312., 11.5277},
    {0.0006, 489149., 9.4992},
    {0.0009, 286605., 6.2842},
    {0.0012, 194992., 4.7426},
    {0.0015, 144091., 3.8291},
    {0.0025, 71056.4, 2.3575},
    {0.0035, 44027.8, 1.7111},
    {0.0045, 30546.6, 1.3437},
    {0.006, 19902.9, 1.0151},
    {0.0075, 14155.7, 0.814},
    {0.009, 10648.1, 0.6781},
    {0.0105, 8327.87, 0.58},
    {0.012, 6703.08, 0.5059},
    {0.015, 4618.55, 0.4014},
    {0.018, 3371.21, 0.3313},
    {0.021, 2561.29, 0.2811},
    {0.024, 2004.03, 0.2434},
    {0.027, 1603.67, 0.2141},
    {0.03, 1306.22, 0.1907},
    {0.033, 1079.23, 0.1716},
    {0.036, 902.183, 0.1558},
    {0.039, 761.555, 0.1424},
    {0.042, 648.114, 0.1309},
    {0.045, 555.414, 0.1211},
    {0.05, 434.897, 0.1073},
    {0.055, 344.875, 0.0962},
    {0.06, 276.166, 0.0869},
    {0.07, 180.699, 0.0726},
    {0.08, 119.989, 0.0621},
    {0.09, 79.8156, 0.054},
    {0.1, 52.4541, 0.0477},
    {0.11, 33.429, 0.0426},
    {0.12, 20.0135, 0.0384},
    {0.13, 10.4745, 0.0348},
    {0.14, 3.6738, 0.0319},
    {0.15, -1.158, 0.0293},
    {0.16, -4.5533, 0.027},
    {0.17, -6.8884, 0.0251},
    {0.18, -8.4336, 0.0233},
    {0.19, -9.3863, 0.0218},
    {0.2, -9.8926, 0.0204},
    {0.21, -10.0616, 0.0192},
    {0.225, -9.8576, 0.0175},
    {0.24, -9.2765, 0.016},
    {0.26, -8.1431, 0.0144},
    {0.28, -6.7847, 0.0129},
    {0.3, -5.3289, 0.0117},
    {0.32, -3.8538, 0.0106},
    {0.35, -1.7044, 0.0092},
    {0.38, 0.297, 0.0081},
    {0.41, 2.1133, 0.0071},
    {0.44, 3.7338, 0.0063},
    {0.47, 5.1605, 0.0055},
    {0.5, 6.4018, 0.0049},
    {0.53, 7.4683, 0.0043},
    {0.56, 8.3707, 0.0039},
    {0.59, 9.119, 0.0034},
    {0.62, 9.7212, 0.003},
    {0.65, 10.1838, 0.0027},
    {0.68, 10.5106, 0.0024},
    {0.7, 10.6539, 0.0022},
    {0.72, 10.7369, 0.002},
    {0.74, 10.7586, 0.0018},
    {0.76, 10.7173, 0.0017},
    {0.775, 10.6431, 0.0016},
    {0.79, 10.5301, 0.0014},
    {0.805, 10.3765, 0.0013},
    {0.82, 10.1794, 0.0012},
    {0.835, 9.9358, 0.0011},
    {0.85, 9.6414, 0.001},
    {0.865, 9.2913, 0.0009},
    {0.875, 9.0239, 0.0009},
    {0.885, 8.7264, 0.0008},
    {0.895, 8.396, 0.0007},
    {0.905, 8.0292, 0.0007},
    {0.915, 7.6215, 0.0006},
    {0.925, 7.1675, 0.0006},
    {0.935, 6.66, 0.0005},
    {0.945, 6.0892, 0.0004},
    {0.955, 5.4415, 0.0004},
    {0.961, 5.0078, 0.0003},
    {0.965, 4.6962, 0.0003},
    {0.969, 4.3639, 0.0003},
    {0.972, 4.0991, 0.0002},
    {0.975, 3.8191, 0.0002},
    {0.978, 3.5219, 0.0002},
    {0.981, 3.2045, 0.0002},
    {0.984, 2.8633, 0.0002},
    {0.987, 2.4928, 0.0001},
    {0.989, 2.2257, 0.0001},
    {0.992, 1.7858, 0.0001},
    {0.995, 1.2789, 0.0001},
    {0.997271, 0.821, 0.},
    {0.999002, 0.3828, 0.},
    {0.999535, 0.2106, 8.8067*^-6},
    {0.999746, 0.13, 5.3379*^-6},
    {0.999845, 0.0872, 3.538*^-6},
    {0.999898, 0.062, 2.4908*^-6},
    {0.999928, 0.0466, 1.8564*^-6},
    {0.999947, 0.0361, 1.4331*^-6},
    {0.99996, 0.0286, 1.129*^-6},
    {0.999968, 0.0237, 9.3405*^-7},
    {0.999974, 0.0199, 7.8275*^-7},
    {0.999979, 0.0167, 6.5244*^-7},
    {0.999982, 0.0146, 5.7141*^-7},
    {0.999985, 0.0125, 4.8878*^-7},
    {0.999987, 0.0111, 4.3226*^-7},
    {0.999989, 0.0096, 3.7442*^-7},
    {0.99999, 0.0089, 3.4504*^-7},
    {0.999991, 0.0081, 3.1505*^-7},
    {0.999992, 0.0073, 2.8473*^-7},
    {0.99999273, 0.0068, 2.6216*^-7},
    {0.99999339, 0.0062, 2.416*^-7},
    {0.9999985, 0.0017, 7.0167*^-8},
    {0.99999945, 0.0007, 3.6974*^-8},
    {0.99999985, 0.0002, 2.4988*^-8},
    {0.99999995, 0.0001, 2.2926*^-8},
    {0.99999998, 0., 2.1539*^-8}
    };


IGrid[gg,CFTF,0.0]={
    {5.*^-8, 5.4471*^10, 401323.},
    {5.*^-7, 2.054*^9, 29521.8},
    {5.*^-6, 1.4265*^8, 2081.44},
    {0.00005, 9.1158*^6, 141.232},
    {0.00007, 6.0409*^6, 95.1831},
    {0.0001, 3.8929*^6, 62.8462},
    {0.0002, 1.6393*^6, 28.7167},
    {0.0003, 980753., 18.5561},
    {0.0004, 678499., 13.7854},
    {0.0005, 508570., 11.0238},
    {0.0006, 401139., 9.2181},
    {0.0009, 235180., 6.2415},
    {0.0012, 160081., 4.7475},
    {0.0015, 118338., 3.8404},
    {0.0025, 58411.4, 2.3572},
    {0.0035, 36217.7, 1.701},
    {0.0045, 25141.8, 1.3289},
    {0.006, 16392.4, 0.9977},
    {0.0075, 11665.6, 0.7963},
    {0.009, 8779.22, 0.6608},
    {0.0105, 6869.27, 0.5636},
    {0.012, 5531.13, 0.4904},
    {0.015, 3813.81, 0.3877},
    {0.018, 2785.58, 0.3191},
    {0.021, 2117.61, 0.2703},
    {0.024, 1657.82, 0.2337},
    {0.027, 1327.35, 0.2054},
    {0.03, 1081.75, 0.1828},
    {0.033, 894.256, 0.1644},
    {0.036, 747.98, 0.1492},
    {0.039, 631.747, 0.1364},
    {0.042, 537.977, 0.1254},
    {0.045, 461.316, 0.116},
    {0.05, 361.638, 0.1029},
    {0.055, 287.153, 0.0923},
    {0.06, 230.287, 0.0836},
    {0.07, 151.246, 0.07},
    {0.08, 100.963, 0.06},
    {0.09, 67.6783, 0.0524},
    {0.1, 45.0053, 0.0464},
    {0.11, 29.2399, 0.0415},
    {0.12, 18.1234, 0.0375},
    {0.13, 10.2208, 0.0341},
    {0.14, 4.5887, 0.0312},
    {0.15, 0.5894, 0.0287},
    {0.16, -2.2186, 0.0266},
    {0.17, -4.1475, 0.0246},
    {0.18, -5.4217, 0.023},
    {0.19, -6.2049, 0.0214},
    {0.2, -6.6185, 0.0201},
    {0.21, -6.7529, 0.0189},
    {0.225, -6.5767, 0.0172},
    {0.24, -6.0897, 0.0158},
    {0.26, -5.1462, 0.0142},
    {0.28, -4.02, 0.0128},
    {0.3, -2.8172, 0.0115},
    {0.32, -1.6024, 0.0105},
    {0.35, 0.1599, 0.0091},
    {0.38, 1.7911, 0.008},
    {0.41, 3.2611, 0.007},
    {0.44, 4.5616, 0.0062},
    {0.47, 5.6949, 0.0055},
    {0.5, 6.6686, 0.0049},
    {0.53, 7.4921, 0.0043},
    {0.56, 8.1748, 0.0038},
    {0.59, 8.7255, 0.0034},
    {0.62, 9.1516, 0.003},
    {0.65, 9.4586, 0.0026},
    {0.68, 9.6501, 0.0023},
    {0.7, 9.7145, 0.0021},
    {0.72, 9.7279, 0.002},
    {0.74, 9.6896, 0.0018},
    {0.76, 9.5982, 0.0016},
    {0.775, 9.4933, 0.0015},
    {0.79, 9.3559, 0.0014},
    {0.805, 9.1844, 0.0013},
    {0.82, 8.9766, 0.0012},
    {0.835, 8.7298, 0.0011},
    {0.85, 8.4409, 0.001},
    {0.865, 8.1054, 0.0009},
    {0.875, 7.8534, 0.0008},
    {0.885, 7.5764, 0.0008},
    {0.895, 7.2721, 0.0007},
    {0.905, 6.9374, 0.0006},
    {0.915, 6.5689, 0.0006},
    {0.925, 6.162, 0.0005},
    {0.935, 5.7106, 0.0005},
    {0.945, 5.2069, 0.0004},
    {0.955, 4.6393, 0.0003},
    {0.961, 4.2615, 0.0003},
    {0.965, 3.991, 0.0003},
    {0.969, 3.7034, 0.0002},
    {0.972, 3.4749, 0.0002},
    {0.975, 3.2338, 0.0002},
    {0.978, 2.9784, 0.0002},
    {0.981, 2.7064, 0.0002},
    {0.984, 2.4147, 0.0001},
    {0.987, 2.0988, 0.0001},
    {0.989, 1.8717, 0.0001},
    {0.992, 1.4986, 0.0001},
    {0.995, 1.0704, 0.0001},
    {0.997271, 0.6851, 0.},
    {0.999002, 0.3182, 0.},
    {0.999535, 0.1747, 7.5108*^-6},
    {0.999746, 0.1077, 4.5337*^-6},
    {0.999845, 0.0722, 2.9917*^-6},
    {0.999898, 0.0512, 2.1018*^-6},
    {0.999928, 0.0384, 1.5642*^-6},
    {0.999947, 0.0298, 1.2052*^-6},
    {0.99996, 0.0236, 9.4786*^-7},
    {0.999968, 0.0196, 7.8324*^-7},
    {0.999974, 0.0164, 6.5547*^-7},
    {0.999979, 0.0137, 5.4563*^-7},
    {0.999982, 0.0121, 4.7797*^-7},
    {0.999985, 0.0103, 4.0873*^-7},
    {0.999987, 0.0091, 3.6128*^-7},
    {0.999989, 0.0079, 3.129*^-7},
    {0.99999, 0.0073, 2.8826*^-7},
    {0.999991, 0.0067, 2.633*^-7},
    {0.999992, 0.006, 2.3799*^-7},
    {0.99999273, 0.0056, 2.1907*^-7},
    {0.99999339, 0.0051, 2.0181*^-7},
    {0.9999985, 0.0014, 5.9656*^-8},
    {0.99999945, 0.0006, 3.3614*^-8},
    {0.99999985, 0.0002, 2.4208*^-8},
    {0.99999995, 0.0001, 2.2651*^-8},
    {0.99999998, 0., 1.9848*^-8}
    };


IGrid[gg,CFTF,0.25]={
    {5.*^-8, 4.0268*^10, 295957.},
    {5.*^-7, 1.5255*^9, 21989.7},
    {5.*^-6, 1.0614*^8, 1581.03},
    {0.00005, 6.8004*^6, 114.725},
    {0.00007, 4.5085*^6, 79.5063},
    {0.0001, 2.9065*^6, 54.4611},
    {0.0002, 1.2258*^6, 26.9559},
    {0.0003, 733926., 18.1647},
    {0.0004, 508035., 13.7824},
    {0.0005, 380977., 11.1359},
    {0.0006, 300619., 9.356},
    {0.0009, 176413., 6.3458},
    {0.0012, 120166., 4.8093},
    {0.0015, 88882.5, 3.8726},
    {0.0025, 43936.3, 2.3436},
    {0.0035, 27271.5, 1.674},
    {0.0045, 18947.6, 1.2979},
    {0.006, 12366.8, 0.9665},
    {0.0075, 8808.49, 0.767},
    {0.009, 6634.06, 0.6338},
    {0.0105, 5194.42, 0.5387},
    {0.012, 4185.2, 0.4675},
    {0.015, 2889.06, 0.3682},
    {0.018, 2112.37, 0.3024},
    {0.021, 1607.43, 0.2557},
    {0.024, 1259.63, 0.2209},
    {0.027, 1009.51, 0.1941},
    {0.03, 823.522, 0.1728},
    {0.033, 681.467, 0.1555},
    {0.036, 570.585, 0.1412},
    {0.039, 482.447, 0.1292},
    {0.042, 411.308, 0.119},
    {0.045, 353.134, 0.1102},
    {0.05, 277.456, 0.098},
    {0.055, 220.879, 0.0881},
    {0.06, 177.666, 0.08},
    {0.07, 117.57, 0.0674},
    {0.08, 79.3167, 0.058},
    {0.09, 53.9852, 0.0508},
    {0.1, 36.7257, 0.0451},
    {0.11, 24.7228, 0.0405},
    {0.12, 16.26, 0.0366},
    {0.13, 10.245, 0.0334},
    {0.14, 5.9597, 0.0306},
    {0.15, 2.9183, 0.0282},
    {0.16, 0.7842, 0.0261},
    {0.17, -0.6804, 0.0243},
    {0.18, -1.6468, 0.0226},
    {0.19, -2.2399, 0.0211},
    {0.2, -2.5524, 0.0198},
    {0.21, -2.6532, 0.0186},
    {0.225, -2.5189, 0.017},
    {0.24, -2.1507, 0.0156},
    {0.26, -1.4405, 0.014},
    {0.28, -0.5968, 0.0126},
    {0.3, 0.2999, 0.0114},
    {0.32, 1.2001, 0.0104},
    {0.35, 2.4952, 0.0091},
    {0.38, 3.6795, 0.0079},
    {0.41, 4.7311, 0.007},
    {0.44, 5.6446, 0.0062},
    {0.47, 6.4229, 0.0055},
    {0.5, 7.0726, 0.0048},
    {0.53, 7.6017, 0.0043},
    {0.56, 8.0182, 0.0038},
    {0.59, 8.3294, 0.0034},
    {0.62, 8.5417, 0.003},
    {0.65, 8.6598, 0.0026},
    {0.68, 8.687, 0.0023},
    {0.7, 8.6555, 0.0021},
    {0.72, 8.5843, 0.0019},
    {0.74, 8.4729, 0.0018},
    {0.76, 8.3202, 0.0016},
    {0.775, 8.1777, 0.0015},
    {0.79, 8.0101, 0.0014},
    {0.805, 7.8163, 0.0013},
    {0.82, 7.5945, 0.0012},
    {0.835, 7.343, 0.0011},
    {0.85, 7.059, 0.001},
    {0.865, 6.7396, 0.0009},
    {0.875, 6.505, 0.0008},
    {0.885, 6.2513, 0.0007},
    {0.895, 5.9767, 0.0007},
    {0.905, 5.6791, 0.0006},
    {0.915, 5.3557, 0.0005},
    {0.925, 5.0029, 0.0005},
    {0.935, 4.6164, 0.0004},
    {0.945, 4.1901, 0.0004},
    {0.955, 3.7152, 0.0003},
    {0.961, 3.402, 0.0003},
    {0.965, 3.179, 0.0002},
    {0.969, 2.9431, 0.0002},
    {0.972, 2.7564, 0.0002},
    {0.975, 2.5602, 0.0002},
    {0.978, 2.3531, 0.0002},
    {0.981, 2.1334, 0.0001},
    {0.984, 1.8988, 0.0001},
    {0.987, 1.646, 0.0001},
    {0.989, 1.4649, 0.0001},
    {0.992, 1.1688, 0.0001},
    {0.995, 0.831, 0.},
    {0.997271, 0.5293, 0.},
    {0.999002, 0.2443, 0.},
    {0.999535, 0.1336, 6.0488*^-6},
    {0.999746, 0.0821, 3.6179*^-6},
    {0.999845, 0.0549, 2.3738*^-6},
    {0.999898, 0.0389, 1.6601*^-6},
    {0.999928, 0.0292, 1.2312*^-6},
    {0.999947, 0.0226, 9.4652*^-7},
    {0.99996, 0.0179, 7.4218*^-7},
    {0.999968, 0.0148, 6.1252*^-7},
    {0.999974, 0.0124, 5.1198*^-7},
    {0.999979, 0.0104, 4.2547*^-7},
    {0.999982, 0.0091, 3.723*^-7},
    {0.999985, 0.0078, 3.1795*^-7},
    {0.999987, 0.0069, 2.8087*^-7},
    {0.999989, 0.006, 2.4298*^-7},
    {0.99999, 0.0055, 2.2379*^-7},
    {0.999991, 0.0051, 2.0437*^-7},
    {0.999992, 0.0046, 1.8457*^-7},
    {0.99999273, 0.0042, 1.6999*^-7},
    {0.99999339, 0.0039, 1.5668*^-7},
    {0.9999985, 0.0011, 4.8362*^-8},
    {0.99999945, 0.0004, 3.0124*^-8},
    {0.99999985, 0.0001, 2.3778*^-8},
    {0.99999995, 0.0001, 2.2352*^-8},
    {0.99999998, 0., 2.207*^-8}
   };


IGrid[gg,CFTF,0.5]={
    {5.*^-8, 2.4695*^10, 184260.},
    {5.*^-7, 9.4235*^8, 14128.7},
    {5.*^-6, 6.5795*^7, 1119.84},
    {0.00005, 4.2358*^6, 107.597},
    {0.00007, 2.8107*^6, 77.6387},
    {0.0001, 1.8138*^6, 55.0056},
    {0.0002, 766519., 28.1197},
    {0.0003, 459553., 18.9399},
    {0.0004, 318430., 14.2824},
    {0.0005, 238987., 11.4605},
    {0.0006, 188710., 9.566},
    {0.0009, 110923., 6.3816},
    {0.0012, 75651.6, 4.7757},
    {0.0015, 56014.7, 3.8081},
    {0.0025, 27760.8, 2.2558},
    {0.0035, 17263.9, 1.5913},
    {0.0045, 12013.1, 1.2236},
    {0.006, 7856., 0.9038},
    {0.0075, 5604.88, 0.7134},
    {0.009, 4227.55, 0.5875},
    {0.0105, 3314.61, 0.4983},
    {0.012, 2674.06, 0.4319},
    {0.015, 1850.35, 0.34},
    {0.018, 1356., 0.2795},
    {0.021, 1034.2, 0.2369},
    {0.024, 812.268, 0.2052},
    {0.027, 652.497, 0.1809},
    {0.03, 533.571, 0.1616},
    {0.033, 442.667, 0.146},
    {0.036, 371.638, 0.133},
    {0.039, 315.138, 0.1222},
    {0.042, 269.502, 0.1129},
    {0.045, 232.156, 0.1049},
    {0.05, 183.532, 0.0937},
    {0.055, 147.143, 0.0847},
    {0.06, 119.324, 0.0771},
    {0.07, 80.5908, 0.0654},
    {0.08, 55.8984, 0.0566},
    {0.09, 39.5271, 0.0498},
    {0.1, 28.3581, 0.0443},
    {0.11, 20.5816, 0.0399},
    {0.12, 15.0921, 0.0361},
    {0.13, 11.1846, 0.033},
    {0.14, 8.3956, 0.0303},
    {0.15, 6.4109, 0.0279},
    {0.16, 5.0128, 0.0259},
    {0.17, 4.0472, 0.0241},
    {0.18, 3.4031, 0.0225},
    {0.19, 2.9997, 0.021},
    {0.2, 2.7766, 0.0197},
    {0.21, 2.6892, 0.0185},
    {0.225, 2.7403, 0.0169},
    {0.24, 2.9393, 0.0156},
    {0.26, 3.3411, 0.014},
    {0.28, 3.8227, 0.0126},
    {0.3, 4.3324, 0.0114},
    {0.32, 4.8382, 0.0104},
    {0.35, 5.5504, 0.0091},
    {0.38, 6.179, 0.008},
    {0.41, 6.7111, 0.0071},
    {0.44, 7.1445, 0.0062},
    {0.47, 7.4825, 0.0055},
    {0.5, 7.7304, 0.0049},
    {0.53, 7.8945, 0.0044},
    {0.56, 7.981, 0.0039},
    {0.59, 7.9954, 0.0035},
    {0.62, 7.9429, 0.0031},
    {0.65, 7.8271, 0.0027},
    {0.68, 7.6509, 0.0024},
    {0.7, 7.5008, 0.0022},
    {0.72, 7.3247, 0.002},
    {0.74, 7.1224, 0.0018},
    {0.76, 6.8935, 0.0016},
    {0.775, 6.7038, 0.0015},
    {0.79, 6.498, 0.0014},
    {0.805, 6.2753, 0.0013},
    {0.82, 6.0349, 0.0012},
    {0.835, 5.7754, 0.0011},
    {0.85, 5.4954, 0.001},
    {0.865, 5.1927, 0.0008},
    {0.875, 4.977, 0.0008},
    {0.885, 4.7493, 0.0007},
    {0.895, 4.5082, 0.0007},
    {0.905, 4.2524, 0.0006},
    {0.915, 3.9801, 0.0005},
    {0.925, 3.6891, 0.0005},
    {0.935, 3.3765, 0.0004},
    {0.945, 3.0384, 0.0003},
    {0.955, 2.6692, 0.0003},
    {0.961, 2.4295, 0.0002},
    {0.965, 2.2607, 0.0002},
    {0.969, 2.0835, 0.0002},
    {0.972, 1.9444, 0.0002},
    {0.975, 1.7992, 0.0002},
    {0.978, 1.6471, 0.0001},
    {0.981, 1.4869, 0.0001},
    {0.984, 1.3171, 0.0001},
    {0.987, 1.1357, 0.0001},
    {0.989, 1.0067, 0.0001},
    {0.992, 0.7976, 0.0001},
    {0.995, 0.5621, 0.},
    {0.997271, 0.3546, 0.},
    {0.999002, 0.1615, 8.762*^-6},
    {0.999535, 0.0876, 4.4728*^-6},
    {0.999746, 0.0536, 2.6277*^-6},
    {0.999845, 0.0357, 1.703*^-6},
    {0.999898, 0.0252, 1.1796*^-6},
    {0.999928, 0.0189, 8.6812*^-7},
    {0.999947, 0.0146, 6.626*^-7},
    {0.99996, 0.0115, 5.1723*^-7},
    {0.999968, 0.0095, 4.2497*^-7},
    {0.999974, 0.008, 3.5381*^-7},
    {0.999979, 0.0067, 2.931*^-7},
    {0.999982, 0.0058, 2.559*^-7},
    {0.999985, 0.005, 2.1809*^-7},
    {0.999987, 0.0044, 1.9244*^-7},
    {0.999989, 0.0038, 1.6632*^-7},
    {0.99999, 0.0035, 1.53*^-7},
    {0.999991, 0.0032, 1.3969*^-7},
    {0.999992, 0.0029, 1.2625*^-7},
    {0.99999273, 0.0027, 1.1634*^-7},
    {0.99999339, 0.0025, 1.0728*^-7},
    {0.9999985, 0.0007, 3.7584*^-8},
    {0.99999945, 0.0003, 2.8236*^-8},
    {0.99999985, 0.0001, 2.3171*^-8},
    {0.99999995, 0., 2.2829*^-8},
    {0.99999998, 0., 1.6526*^-8}
   };


==> anc/IgqCF2.txt <==
IGrid[gq,CF2,-1.0]={
    {5.*^-8, -9.6853*^9, 3.9616*^7},
    {5.*^-7, -8.3501*^8, 2.604*^6},
    {5.*^-6, -7.0158*^7, 160556.},
    {0.00005, -5.6845*^6, 9158.96},
    {0.00007, -3.9222*^6, 5991.06},
    {0.0001, -2.6431*^6, 3816.04},
    {0.0002, -1.2225*^6, 1588.34},
    {0.0003, -776608., 953.348},
    {0.0004, -562100., 665.436},
    {0.0005, -437096., 504.676},
    {0.0006, -355706., 403.315},
    {0.0009, -224535., 246.738},
    {0.0012, -161736., 175.147},
    {0.0015, -125269., 134.616},
    {0.0025, -69530.9, 73.9263},
    {0.0035, -47028.7, 49.6959},
    {0.0045, -35049.3, 36.828},
    {0.006, -24973.6, 26.0468},
    {0.0075, -19160.8, 19.8726},
    {0.009, -15406.7, 15.9147},
    {0.0105, -12796.2, 13.1838},
    {0.012, -10883.6, 11.1971},
    {0.015, -8283.74, 8.5215},
    {0.018, -6609.85, 6.821},
    {0.021, -5449.12, 5.6566},
    {0.024, -4601.04, 4.8159},
    {0.027, -3956.66, 4.1841},
    {0.03, -3451.94, 3.6942},
    {0.033, -3047.01, 3.3046},
    {0.036, -2715.56, 2.9882},
    {0.039, -2439.91, 2.7268},
    {0.042, -2207.39, 2.5075},
    {0.045, -2008.91, 2.3212},
    {0.05, -1736.23, 2.0666},
    {0.055, -1518.13, 1.8638},
    {0.06, -1340.22, 1.6986},
    {0.07, -1068.67, 1.4466},
    {0.08, -872.505, 1.2636},
    {0.09, -725.174, 1.1247},
    {0.1, -611.17, 1.0158},
    {0.11, -520.821, 0.928},
    {0.12, -447.817, 0.8556},
    {0.13, -387.872, 0.7949},
    {0.14, -337.981, 0.7431},
    {0.15, -295.972, 0.6984},
    {0.16, -260.25, 0.6593},
    {0.17, -229.605, 0.6248},
    {0.18, -203.114, 0.5941},
    {0.19, -180.06, 0.5666},
    {0.2, -159.873, 0.5417},
    {0.21, -142.1, 0.5192},
    {0.225, -119.188, 0.4889},
    {0.24, -99.9344, 0.4622},
    {0.26, -78.7263, 0.4311},
    {0.28, -61.4857, 0.4041},
    {0.3, -47.3042, 0.3804},
    {0.32, -35.5179, 0.3594},
    {0.35, -21.2762, 0.332},
    {0.38, -10.1266, 0.3086},
    {0.41, -1.2458, 0.2883},
    {0.44, 5.9416, 0.2707},
    {0.47, 11.846, 0.2552},
    {0.5, 16.7655, 0.2416},
    {0.53, 20.9155, 0.2297},
    {0.56, 24.4534, 0.2192},
    {0.59, 27.4883, 0.21},
    {0.62, 30.0949, 0.202},
    {0.65, 32.3121, 0.1951},
    {0.68, 34.1471, 0.1893},
    {0.7, 35.1447, 0.1861},
    {0.72, 35.9396, 0.1833},
    {0.74, 36.5012, 0.181},
    {0.76, 36.7822, 0.1792},
    {0.775, 36.77, 0.1783},
    {0.79, 36.5243, 0.1777},
    {0.805, 35.9946, 0.1774},
    {0.82, 35.1132, 0.1775},
    {0.835, 33.7891, 0.1781},
    {0.85, 31.8958, 0.1792},
    {0.865, 29.2561, 0.1809},
    {0.875, 26.9588, 0.1825},
    {0.885, 24.1123, 0.1844},
    {0.895, 20.5756, 0.1867},
    {0.905, 16.1548, 0.1896},
    {0.915, 10.5762, 0.1931},
    {0.925, 3.4408, 0.1975},
    {0.935, -5.8599, 0.203},
    {0.945, -18.3088, 0.2099},
    {0.955, -35.6119, 0.2188},
    {0.961, -49.5728, 0.2257},
    {0.965, -61.0548, 0.2311},
    {0.969, -74.902, 0.2374},
    {0.972, -87.3255, 0.2429},
    {0.975, -102.047, 0.2492},
    {0.978, -119.798, 0.2564},
    {0.981, -141.691, 0.265},
    {0.984, -169.501, 0.2755},
    {0.987, -206.292, 0.2886},
    {0.989, -238.508, 0.2997},
    {0.992, -306.635, 0.3216},
    {0.995, -424.155, 0.3563},
    {0.997271, -607.554, 0.4051},
    {0.999002, -1000.05, 0.4957},
    {0.999535, -1379.04, 0.5727},
    {0.999746, -1733.46, 0.6388},
    {0.999845, -2061.03, 0.6964},
    {0.999898, -2366.76, 0.7475},
    {0.999928, -2641.8, 0.7918},
    {0.999947, -2899.64, 0.8323},
    {0.99996, -3150.11, 0.8707},
    {0.999968, -3358.1, 0.9019},
    {0.999974, -3559.22, 0.9319},
    {0.999979, -3774.08, 0.9632},
    {0.999982, -3934.11, 0.9862},
    {0.999985, -4128.89, 1.0135},
    {0.999987, -4286.03, 1.0355},
    {0.999989, -4474.29, 1.0616},
    {0.99999, -4583.96, 1.0768},
    {0.999991, -4707.22, 1.0946},
    {0.999992, -4847.59, 1.1136},
    {0.99999273, -4963.78, 1.1292},
    {0.99999339, -5080.92, 1.1444},
    {0.9999985, -7140.16, 1.4092},
    {0.99999945, -8800.02, 1.6123},
    {0.99999985, -11296.8, 1.9069},
    {0.99999995, -13511.7, 2.1562},
    {0.99999998, -16777.8, 2.5137}
    };


IGrid[gq,CF2,-0.75]={
    {5.*^-8, -8.8275*^9, 3.4791*^7},
    {5.*^-7, -7.6109*^8, 2.2922*^6},
    {5.*^-6, -6.3953*^7, 141825.},
    {0.00005, -5.1824*^6, 8173.62},
    {0.00007, -3.5758*^6, 5362.43},
    {0.0001, -2.4098*^6, 3429.31},
    {0.0002, -1.1147*^6, 1442.64},
    {0.0003, -708155., 873.468},
    {0.0004, -512578., 614.123},
    {0.0005, -398607., 468.609},
    {0.0006, -324396., 376.52},
    {0.0009, -204795., 232.984},
    {0.0012, -147527., 166.42},
    {0.0015, -114270., 128.339},
    {0.0025, -63439., 70.6961},
    {0.0035, -42916.7, 47.5188},
    {0.0045, -31990.1, 35.2165},
    {0.006, -22796.5, 24.9402},
    {0.0075, -17492.9, 19.0586},
    {0.009, -14067.1, 15.2911},
    {0.0105, -11684.6, 12.6903},
    {0.012, -9939.5, 10.7984},
    {0.015, -7566.05, 8.2507},
    {0.018, -6037.85, 6.6315},
    {0.021, -4978.16, 5.522},
    {0.024, -4203.78, 4.7201},
    {0.027, -3615.32, 4.1163},
    {0.03, -3154.37, 3.6471},
    {0.033, -2784.5, 3.2731},
    {0.036, -2481.84, 2.9687},
    {0.039, -2229.99, 2.7165},
    {0.042, -2017.57, 2.5045},
    {0.045, -1836.25, 2.3239},
    {0.05, -1587.14, 2.0762},
    {0.055, -1387.88, 1.8781},
    {0.06, -1225.32, 1.7162},
    {0.07, -977.205, 1.4678},
    {0.08, -797.948, 1.2861},
    {0.09, -663.325, 1.1474},
    {0.1, -559.15, 1.0381},
    {0.11, -476.589, 0.9495},
    {0.12, -409.877, 0.8763},
    {0.13, -355.105, 0.8145},
    {0.14, -309.52, 0.7617},
    {0.15, -271.14, 0.716},
    {0.16, -238.504, 0.6759},
    {0.17, -210.511, 0.6404},
    {0.18, -186.313, 0.6088},
    {0.19, -165.257, 0.5804},
    {0.2, -146.822, 0.5548},
    {0.21, -130.593, 0.5314},
    {0.225, -109.674, 0.5001},
    {0.24, -92.0966, 0.4724},
    {0.26, -72.7396, 0.44},
    {0.28, -57.0062, 0.4119},
    {0.3, -44.0673, 0.3873},
    {0.32, -33.3158, 0.3654},
    {0.35, -20.3271, 0.3369},
    {0.38, -10.1606, 0.3125},
    {0.41, -2.065, 0.2915},
    {0.44, 4.4855, 0.2731},
    {0.47, 9.8655, 0.257},
    {0.5, 14.346, 0.2429},
    {0.53, 18.1239, 0.2305},
    {0.56, 21.3414, 0.2195},
    {0.59, 24.098, 0.2099},
    {0.62, 26.4601, 0.2016},
    {0.65, 28.4624, 0.1944},
    {0.68, 30.1104, 0.1882},
    {0.7, 30.999, 0.1847},
    {0.72, 31.7002, 0.1817},
    {0.74, 32.184, 0.1792},
    {0.76, 32.4081, 0.1772},
    {0.775, 32.3697, 0.176},
    {0.79, 32.1158, 0.1752},
    {0.805, 31.6005, 0.1747},
    {0.82, 30.7614, 0.1746},
    {0.835, 29.5161, 0.175},
    {0.85, 27.7501, 0.1758},
    {0.865, 25.3026, 0.1772},
    {0.875, 23.1815, 0.1786},
    {0.885, 20.5614, 0.1802},
    {0.895, 17.3144, 0.1823},
    {0.905, 13.2662, 0.1849},
    {0.915, 8.1716, 0.1881},
    {0.925, 1.6716, 0.1921},
    {0.935, -6.7797, 0.1971},
    {0.945, -18.061, 0.2035},
    {0.955, -33.6944, 0.2118},
    {0.961, -46.2789, 0.2181},
    {0.965, -56.611, 0.2231},
    {0.969, -69.0548, 0.2289},
    {0.972, -80.2043, 0.234},
    {0.975, -93.3982, 0.2398},
    {0.978, -109.289, 0.2466},
    {0.981, -128.86, 0.2546},
    {0.984, -153.68, 0.2643},
    {0.987, -186.458, 0.2765},
    {0.989, -215.114, 0.2866},
    {0.992, -275.594, 0.3069},
    {0.995, -379.625, 0.3391},
    {0.997271, -541.402, 0.384},
    {0.999002, -886.135, 0.4678},
    {0.999535, -1217.72, 0.5386},
    {0.999746, -1527.01, 0.5993},
    {0.999845, -1812.36, 0.6522},
    {0.999898, -2078.32, 0.6992},
    {0.999928, -2317.32, 0.7398},
    {0.999947, -2541.22, 0.7768},
    {0.99996, -2758.42, 0.8117},
    {0.999968, -2938.8, 0.8401},
    {0.999974, -3113.14, 0.8673},
    {0.999979, -3299.22, 0.8956},
    {0.999982, -3437.83, 0.9165},
    {0.999985, -3606.47, 0.9418},
    {0.999987, -3742.43, 0.9618},
    {0.999989, -3905.21, 0.9854},
    {0.99999, -4000.11, 0.9995},
    {0.999991, -4106.74, 1.0148},
    {0.999992, -4227.99, 1.0322},
    {0.99999273, -4328.49, 1.0464},
    {0.99999339, -4429.65, 1.0607},
    {0.9999985, -6206.68, 1.3008},
    {0.99999945, -7636.24, 1.4819},
    {0.99999985, -9783.33, 1.7438},
    {0.99999995, -11685.5, 1.9675},
    {0.99999998, -14487.2, 2.2878}
    };


IGrid[gq,CF2,-0.5]={
    {5.*^-8, -7.8664*^9, 2.9012*^7},
    {5.*^-7, -6.784*^8, 1.9148*^6},
    {5.*^-6, -5.7027*^7, 119074.},
    {0.00005, -4.6242*^6, 6973.84},
    {0.00007, -3.191*^6, 4597.16},
    {0.0001, -2.1508*^6, 2958.15},
    {0.0002, -995226., 1265.41},
    {0.0003, -632406., 776.051},
    {0.0004, -457816., 551.197},
    {0.0005, -356069., 423.911},
    {0.0006, -289812., 342.63},
    {0.0009, -183007., 214.215},
    {0.0012, -131861., 153.657},
    {0.0015, -102156., 118.693},
    {0.0025, -56745.7, 65.4073},
    {0.0035, -38404.9, 43.9938},
    {0.0045, -28635.5, 32.6591},
    {0.006, -20414.9, 23.1891},
    {0.0075, -15670., 17.7707},
    {0.009, -12604.1, 14.2981},
    {0.0105, -10472.5, 11.9011},
    {0.012, -8910.74, 10.1572},
    {0.015, -6786.12, 7.8078},
    {0.018, -5417.61, 6.3127},
    {0.021, -4468.27, 5.2858},
    {0.024, -3774.46, 4.5413},
    {0.027, -3247.06, 3.979},
    {0.03, -2833.86, 3.5404},
    {0.033, -2502.19, 3.1896},
    {0.036, -2230.81, 2.9031},
    {0.039, -2004.95, 2.665},
    {0.042, -1814.41, 2.4639},
    {0.045, -1651.74, 2.2921},
    {0.05, -1428.22, 2.0556},
    {0.055, -1249.39, 1.8654},
    {0.06, -1103.47, 1.7092},
    {0.07, -880.696, 1.468},
    {0.08, -719.706, 1.2903},
    {0.09, -598.759, 1.1538},
    {0.1, -505.145, 1.0455},
    {0.11, -430.944, 0.9574},
    {0.12, -370.981, 0.8841},
    {0.13, -321.739, 0.8222},
    {0.14, -280.753, 0.769},
    {0.15, -246.243, 0.7228},
    {0.16, -216.894, 0.6822},
    {0.17, -191.717, 0.6462},
    {0.18, -169.953, 0.6141},
    {0.19, -151.012, 0.5851},
    {0.2, -134.427, 0.559},
    {0.21, -119.826, 0.5351},
    {0.225, -101.002, 0.503},
    {0.24, -85.1838, 0.4746},
    {0.26, -67.76, 0.4415},
    {0.28, -53.5951, 0.4127},
    {0.3, -41.9432, 0.3873},
    {0.32, -32.2581, 0.3649},
    {0.35, -20.5537, 0.3356},
    {0.38, -11.3884, 0.3106},
    {0.41, -4.0869, 0.289},
    {0.44, 1.8231, 0.2702},
    {0.47, 6.6781, 0.2537},
    {0.5, 10.721, 0.2393},
    {0.53, 14.1284, 0.2265},
    {0.56, 17.0264, 0.2153},
    {0.59, 19.5055, 0.2055},
    {0.62, 21.6228, 0.1969},
    {0.65, 23.4092, 0.1894},
    {0.68, 24.8685, 0.183},
    {0.7, 25.6474, 0.1793},
    {0.72, 26.2527, 0.1761},
    {0.74, 26.6581, 0.1734},
    {0.76, 26.8249, 0.1711},
    {0.775, 26.7609, 0.1698},
    {0.79, 26.5007, 0.1687},
    {0.805, 26.0026, 0.168},
    {0.82, 25.2116, 0.1677},
    {0.835, 24.0541, 0.1678},
    {0.85, 22.4284, 0.1683},
    {0.865, 20.1927, 0.1694},
    {0.875, 18.2654, 0.1704},
    {0.885, 15.8939, 0.1718},
    {0.895, 12.9662, 0.1736},
    {0.905, 9.3292, 0.1758},
    {0.915, 4.7679, 0.1786},
    {0.925, -1.0306, 0.1821},
    {0.935, -8.5424, 0.1864},
    {0.945, -18.5317, 0.192},
    {0.955, -32.3196, 0.1994},
    {0.961, -43.3782, 0.205},
    {0.965, -52.4378, 0.2094},
    {0.969, -63.3266, 0.2146},
    {0.972, -73.0632, 0.2191},
    {0.975, -84.5661, 0.2243},
    {0.978, -98.394, 0.2303},
    {0.981, -115.39, 0.2375},
    {0.984, -136.895, 0.2462},
    {0.987, -165.225, 0.2571},
    {0.989, -189.933, 0.2662},
    {0.992, -241.936, 0.2844},
    {0.995, -331.004, 0.313},
    {0.997271, -468.811, 0.3529},
    {0.999002, -760.595, 0.4271},
    {0.999535, -1039.62, 0.4898},
    {0.999746, -1298.93, 0.5433},
    {0.999845, -1537.52, 0.5898},
    {0.999898, -1759.44, 0.6311},
    {0.999928, -1958.55, 0.6668},
    {0.999947, -2144.82, 0.6993},
    {0.99996, -2325.38, 0.73},
    {0.999968, -2475.12, 0.7549},
    {0.999974, -2619.83, 0.7786},
    {0.999979, -2774.1, 0.8034},
    {0.999982, -2888.91, 0.8217},
    {0.999985, -3028.54, 0.8437},
    {0.999987, -3141.1, 0.8612},
    {0.999989, -3275.78, 0.8819},
    {0.99999, -3354.24, 0.8939},
    {0.999991, -3442.36, 0.9073},
    {0.999992, -3542.61, 0.9227},
    {0.99999273, -3625.63, 0.935},
    {0.99999339, -3709.26, 0.9474},
    {0.9999985, -5174.02, 1.156},
    {0.99999945, -6349.06, 1.3136},
    {0.99999985, -8109.76, 1.5398},
    {0.99999995, -9666.36, 1.7316},
    {0.99999998, -11954.8, 2.0067}
   };


IGrid[gq,CF2,-0.25]={
    {5.*^-8, -6.7762*^9, 2.3692*^7},
    {5.*^-7, -5.8489*^8, 1.5707*^6},
    {5.*^-6, -4.9224*^7, 98614.9},
    {0.00005, -3.9981*^6, 5955.47},
    {0.00007, -2.7599*^6, 3959.59},
    {0.0001, -1.8609*^6, 2576.51},
    {0.0002, -861816., 1131.66},
    {0.0003, -547917., 706.205},
    {0.0004, -396846., 507.202},
    {0.0005, -308761., 392.891},
    {0.0006, -251387., 319.037},
    {0.0009, -158861., 200.741},
    {0.0012, -114532., 144.253},
    {0.0015, -88778.1, 111.464},
    {0.0025, -49377.9, 61.4913},
    {0.0035, -33448.8, 41.4635},
    {0.0045, -24960., 30.8751},
    {0.006, -17810.8, 22.03},
    {0.0075, -13682.3, 16.9666},
    {0.009, -11013.8, 13.7198},
    {0.0105, -9156.84, 11.4767},
    {0.012, -7795.48, 9.8426},
    {0.015, -5942.8, 7.6357},
    {0.018, -4748.55, 6.2246},
    {0.021, -3919.8, 5.2504},
    {0.024, -3313.58, 4.5401},
    {0.027, -2852.62, 4.0007},
    {0.03, -2491.32, 3.5777},
    {0.033, -2201.21, 3.2375},
    {0.036, -1963.67, 2.9582},
    {0.039, -1765.93, 2.725},
    {0.042, -1599.06, 2.5272},
    {0.045, -1456.54, 2.3575},
    {0.05, -1260.65, 2.1225},
    {0.055, -1103.85, 1.9324},
    {0.06, -975.853, 1.7755},
    {0.07, -780.335, 1.5313},
    {0.08, -638.93, 1.3499},
    {0.09, -532.626, 1.2096},
    {0.1, -450.293, 1.0975},
    {0.11, -384.994, 1.0058},
    {0.12, -332.198, 0.9292},
    {0.13, -288.819, 0.8641},
    {0.14, -252.694, 0.8081},
    {0.15, -222.262, 0.7593},
    {0.16, -196.369, 0.7163},
    {0.17, -174.146, 0.6781},
    {0.18, -154.925, 0.6439},
    {0.19, -138.19, 0.6131},
    {0.2, -123.53, 0.5851},
    {0.21, -110.618, 0.5596},
    {0.225, -93.9604, 0.5253},
    {0.24, -79.9518, 0.495},
    {0.26, -64.5075, 0.4595},
    {0.28, -51.9388, 0.4286},
    {0.3, -41.5887, 0.4015},
    {0.32, -32.9754, 0.3775},
    {0.35, -22.5511, 0.3462},
    {0.38, -14.3738, 0.3195},
    {0.41, -7.8478, 0.2964},
    {0.44, -2.5579, 0.2764},
    {0.47, 1.7923, 0.2588},
    {0.5, 5.4171, 0.2434},
    {0.53, 8.4706, 0.2298},
    {0.56, 11.0654, 0.2179},
    {0.59, 13.2782, 0.2073},
    {0.62, 15.1591, 0.1981},
    {0.65, 16.7353, 0.19},
    {0.68, 18.0086, 0.183},
    {0.7, 18.6779, 0.179},
    {0.72, 19.1871, 0.1754},
    {0.74, 19.5131, 0.1723},
    {0.76, 19.6217, 0.1697},
    {0.775, 19.5318, 0.1681},
    {0.79, 19.2654, 0.1668},
    {0.805, 18.7863, 0.1658},
    {0.82, 18.0468, 0.1652},
    {0.835, 16.9831, 0.1649},
    {0.85, 15.508, 0.1651},
    {0.865, 13.4999, 0.1657},
    {0.875, 11.7813, 0.1665},
    {0.885, 9.6784, 0.1676},
    {0.895, 7.0958, 0.169},
    {0.905, 3.9046, 0.1709},
    {0.915, -0.0775, 0.1732},
    {0.925, -5.1133, 0.1762},
    {0.935, -11.6009, 0.18},
    {0.945, -20.1797, 0.1849},
    {0.955, -31.9474, 0.1914},
    {0.961, -41.3366, 0.1964},
    {0.965, -49.0005, 0.2004},
    {0.969, -58.1829, 0.205},
    {0.972, -66.3703, 0.209},
    {0.975, -76.0166, 0.2136},
    {0.978, -87.5791, 0.2189},
    {0.981, -101.744, 0.2253},
    {0.984, -119.606, 0.233},
    {0.987, -143.043, 0.2428},
    {0.989, -163.409, 0.251},
    {0.992, -206.083, 0.2671},
    {0.995, -278.681, 0.2926},
    {0.997271, -390.116, 0.3281},
    {0.999002, -623.643, 0.3938},
    {0.999535, -844.908, 0.4492},
    {0.999746, -1049.27, 0.4965},
    {0.999845, -1236.48, 0.5372},
    {0.999898, -1410.03, 0.5734},
    {0.999928, -1565.32, 0.6046},
    {0.999947, -1710.3, 0.6331},
    {0.99996, -1850.57, 0.66},
    {0.999968, -1966.72, 0.6816},
    {0.999974, -2078.8, 0.7024},
    {0.999979, -2198.18, 0.724},
    {0.999982, -2286.95, 0.74},
    {0.999985, -2394.81, 0.759},
    {0.999987, -2481.66, 0.7742},
    {0.999989, -2585.56, 0.7922},
    {0.99999, -2645.99, 0.8025},
    {0.999991, -2713.87, 0.814},
    {0.999992, -2791.03, 0.8271},
    {0.99999273, -2854.99, 0.8378},
    {0.99999339, -2919.24, 0.8485},
    {0.9999985, -4041.67, 1.0281},
    {0.99999945, -4937.8, 1.1627},
    {0.99999985, -6275.19, 1.3556},
    {0.99999995, -7453.49, 1.5171},
    {0.99999998, -9180.33, 1.7473}
    };


IGrid[gq,CF2,0.0]={
    {5.*^-8, -5.5582*^9, 1.8743*^7},
    {5.*^-7, -4.8052*^8, 1.2494*^6},
    {5.*^-6, -4.0566*^7, 80046.7},
    {0.00005, -3.3054*^6, 5191.14},
    {0.00007, -2.2834*^6, 3517.26},
    {0.0001, -1.5409*^6, 2340.38},
    {0.0002, -714932., 1075.11},
    {0.0003, -455057., 685.747},
    {0.0004, -329882., 498.717},
    {0.0005, -256857., 389.377},
    {0.0006, -209263., 317.916},
    {0.0009, -132459., 202.012},
    {0.0012, -95616.5, 146.174},
    {0.0015, -74190.7, 113.623},
    {0.0025, -41370.6, 63.6605},
    {0.0035, -28079.3, 43.4063},
    {0.0045, -20985., 32.6027},
    {0.006, -15003.8, 23.5087},
    {0.0075, -11544.6, 18.2608},
    {0.009, -9306.23, 14.8717},
    {0.0105, -7747.18, 12.5144},
    {0.012, -6603.18, 10.7861},
    {0.015, -5044.39, 8.4319},
    {0.018, -4038.34, 6.9109},
    {0.021, -3339.09, 5.8514},
    {0.024, -2827.29, 5.073},
    {0.027, -2437.6, 4.4779},
    {0.03, -2131.89, 4.0089},
    {0.033, -1886.24, 3.6299},
    {0.036, -1684.94, 3.3176},
    {0.039, -1517.25, 3.0557},
    {0.042, -1375.64, 2.8333},
    {0.045, -1254.63, 2.6418},
    {0.05, -1088.14, 2.3761},
    {0.055, -954.745, 2.1606},
    {0.06, -845.751, 1.9824},
    {0.07, -679.05, 1.7046},
    {0.08, -558.284, 1.4979},
    {0.09, -467.37, 1.3379},
    {0.1, -396.859, 1.2101},
    {0.11, -340.86, 1.1055},
    {0.12, -295.526, 1.0183},
    {0.13, -258.233, 0.9443},
    {0.14, -227.139, 0.8806},
    {0.15, -200.912, 0.8252},
    {0.16, -178.571, 0.7765},
    {0.17, -159.372, 0.7333},
    {0.18, -142.75, 0.6947},
    {0.19, -128.257, 0.66},
    {0.2, -115.547, 0.6285},
    {0.21, -104.337, 0.5999},
    {0.225, -89.8544, 0.5614},
    {0.24, -77.651, 0.5275},
    {0.26, -64.1662, 0.4879},
    {0.28, -53.162, 0.4536},
    {0.3, -44.0746, 0.4236},
    {0.32, -36.4901, 0.3971},
    {0.35, -27.2795, 0.3626},
    {0.38, -20.0234, 0.3333},
    {0.41, -14.209, 0.308},
    {0.44, -9.4794, 0.2861},
    {0.47, -5.5795, 0.267},
    {0.5, -2.3247, 0.2502},
    {0.53, 0.4176, 0.2355},
    {0.56, 2.7437, 0.2224},
    {0.59, 4.7193, 0.2109},
    {0.62, 6.3874, 0.2008},
    {0.65, 7.7701, 0.1919},
    {0.68, 8.868, 0.1842},
    {0.7, 9.4319, 0.1797},
    {0.72, 9.8474, 0.1757},
    {0.74, 10.0935, 0.1721},
    {0.76, 10.1421, 0.1691},
    {0.775, 10.0245, 0.1671},
    {0.79, 9.7497, 0.1654},
    {0.805, 9.2874, 0.1641},
    {0.82, 8.5977, 0.163},
    {0.835, 7.6277, 0.1623},
    {0.85, 6.3056, 0.162},
    {0.865, 4.5313, 0.1622},
    {0.875, 3.0291, 0.1626},
    {0.885, 1.206, 0.1633},
    {0.895, -1.015, 0.1643},
    {0.905, -3.7379, 0.1657},
    {0.915, -7.108, 0.1675},
    {0.925, -11.3343, 0.1699},
    {0.935, -16.7328, 0.173},
    {0.945, -23.806, 0.1771},
    {0.955, -33.4108, 0.1826},
    {0.961, -41.0094, 0.1868},
    {0.965, -47.1743, 0.1902},
    {0.969, -54.5231, 0.1941},
    {0.972, -61.0431, 0.1976},
    {0.975, -68.6912, 0.2015},
    {0.978, -77.814, 0.2062},
    {0.981, -88.931, 0.2116},
    {0.984, -102.866, 0.2182},
    {0.987, -121.028, 0.2265},
    {0.989, -136.713, 0.2334},
    {0.992, -169.322, 0.2471},
    {0.995, -224.157, 0.2682},
    {0.997271, -307.143, 0.2968},
    {0.999002, -477.858, 0.3495},
    {0.999535, -636.901, 0.395},
    {0.999746, -782.12, 0.434},
    {0.999845, -914.037, 0.4677},
    {0.999898, -1035.55, 0.4976},
    {0.999928, -1143.74, 0.5234},
    {0.999947, -1244.33, 0.5467},
    {0.99996, -1341.31, 0.5689},
    {0.999968, -1421.38, 0.5867},
    {0.999974, -1498.46, 0.6038},
    {0.999979, -1580.36, 0.6216},
    {0.999982, -1641.15, 0.6347},
    {0.999985, -1714.88, 0.6505},
    {0.999987, -1774.14, 0.6629},
    {0.999989, -1844.92, 0.6776},
    {0.99999, -1886.07, 0.6861},
    {0.999991, -1932.22, 0.6958},
    {0.999992, -1984.64, 0.7065},
    {0.99999273, -2027.97, 0.7153},
    {0.99999339, -2071.55, 0.7241},
    {0.9999985, -2826.96, 0.8706},
    {0.99999945, -3424.25, 0.9803},
    {0.99999985, -4308.39, 1.1363},
    {0.99999995, -5081.73, 1.2674},
    {0.99999998, -6207.76, 1.4531}
    };


IGrid[gq,CF2,0.25]={
    {5.*^-8, -4.2062*^9, 1.2387*^7},
    {5.*^-7, -3.6541*^8, 847630.},
    {5.*^-6, -3.1027*^7, 57867.4},
    {0.00005, -2.5532*^6, 4328.33},
    {0.00007, -1.7666*^6, 2994.93},
    {0.0001, -1.1944*^6, 2029.13},
    {0.0002, -556401., 950.964},
    {0.0003, -355149., 608.765},
    {0.0004, -258011., 443.176},
    {0.0005, -201245., 346.193},
    {0.0006, -164199., 282.83},
    {0.0009, -104304., 180.272},
    {0.0012, -75495.9, 130.893},
    {0.0015, -58709.8, 102.112},
    {0.0025, -32919.5, 57.8952},
    {0.0035, -22434.6, 39.9226},
    {0.0045, -16823.4, 30.2984},
    {0.006, -12078.3, 22.1502},
    {0.0075, -9325.62, 17.4105},
    {0.009, -7540.07, 14.3251},
    {0.0105, -6293.87, 12.1625},
    {0.012, -5377.67, 10.5654},
    {0.015, -4126.42, 8.369},
    {0.018, -3316.37, 6.9329},
    {0.021, -2752.03, 5.9221},
    {0.024, -2337.92, 5.1725},
    {0.027, -2022.06, 4.5948},
    {0.03, -1773.81, 4.1361},
    {0.033, -1573.97, 3.763},
    {0.036, -1409.94, 3.4536},
    {0.039, -1273.09, 3.1928},
    {0.042, -1157.36, 2.97},
    {0.045, -1058.3, 2.7774},
    {0.05, -921.802, 2.5083},
    {0.055, -812.224, 2.2886},
    {0.06, -722.497, 2.1057},
    {0.07, -584.908, 1.8182},
    {0.08, -484.903, 1.602},
    {0.09, -409.369, 1.4333},
    {0.1, -350.62, 1.2976},
    {0.11, -303.83, 1.1859},
    {0.12, -265.839, 1.0922},
    {0.13, -234.498, 1.0124},
    {0.14, -208.296, 0.9435},
    {0.15, -186.141, 0.8834},
    {0.16, -167.213, 0.8304},
    {0.17, -150.91, 0.7833},
    {0.18, -136.749, 0.7411},
    {0.19, -124.369, 0.7031},
    {0.2, -113.484, 0.6687},
    {0.21, -103.856, 0.6374},
    {0.225, -91.3735, 0.5952},
    {0.24, -80.8104, 0.558},
    {0.26, -69.0789, 0.5147},
    {0.28, -59.4493, 0.4771},
    {0.3, -51.4487, 0.4443},
    {0.32, -44.729, 0.4153},
    {0.35, -36.5106, 0.3777},
    {0.38, -29.9784, 0.3458},
    {0.41, -24.7032, 0.3184},
    {0.44, -20.3807, 0.2947},
    {0.47, -16.798, 0.274},
    {0.5, -13.7969, 0.2559},
    {0.53, -11.2662, 0.24},
    {0.56, -9.1253, 0.226},
    {0.59, -7.3168, 0.2136},
    {0.62, -5.8076, 0.2027},
    {0.65, -4.5757, 0.1931},
    {0.68, -3.6234, 0.1847},
    {0.7, -3.1514, 0.1798},
    {0.72, -2.8222, 0.1753},
    {0.74, -2.6538, 0.1713},
    {0.76, -2.6681, 0.1678},
    {0.775, -2.8188, 0.1655},
    {0.79, -3.1104, 0.1635},
    {0.805, -3.566, 0.1618},
    {0.82, -4.2193, 0.1604},
    {0.835, -5.1106, 0.1593},
    {0.85, -6.297, 0.1586},
    {0.865, -7.8564, 0.1583},
    {0.875, -9.1565, 0.1583},
    {0.885, -10.7132, 0.1586},
    {0.895, -12.5865, 0.1592},
    {0.905, -14.8518, 0.1601},
    {0.915, -17.6213, 0.1613},
    {0.925, -21.0472, 0.1631},
    {0.935, -25.36, 0.1654},
    {0.945, -30.9212, 0.1685},
    {0.955, -38.3435, 0.1728},
    {0.961, -44.1261, 0.1762},
    {0.965, -48.768, 0.1788},
    {0.969, -54.2495, 0.182},
    {0.972, -59.0691, 0.1847},
    {0.975, -64.6779, 0.1878},
    {0.978, -71.3052, 0.1915},
    {0.981, -79.3012, 0.1959},
    {0.984, -89.216, 0.2012},
    {0.987, -101.97, 0.2079},
    {0.989, -112.852, 0.2135},
    {0.992, -135.131, 0.2246},
    {0.995, -171.731, 0.2418},
    {0.997271, -225.515, 0.2653},
    {0.999002, -331.817, 0.3069},
    {0.999535, -427.125, 0.3412},
    {0.999746, -511.852, 0.3707},
    {0.999845, -587.288, 0.3963},
    {0.999898, -655.692, 0.4191},
    {0.999928, -715.813, 0.4387},
    {0.999947, -771.135, 0.4564},
    {0.99996, -823.988, 0.4731},
    {0.999968, -867.307, 0.4866},
    {0.999974, -908.732, 0.4995},
    {0.999979, -952.484, 0.5129},
    {0.999982, -984.794, 0.5227},
    {0.999985, -1023.79, 0.5345},
    {0.999987, -1055., 0.5438},
    {0.999989, -1092.12, 0.5549},
    {0.99999, -1113.63, 0.5612},
    {0.999991, -1137.68, 0.5683},
    {0.999992, -1164.9, 0.5764},
    {0.99999273, -1187.37, 0.5829},
    {0.99999339, -1209.9, 0.5895},
    {0.9999985, -1592.73, 0.6983},
    {0.99999945, -1886.96, 0.7787},
    {0.99999985, -2312.18, 0.8916},
    {0.99999995, -2676.09, 0.9858},
    {0.99999998, -3195.2, 1.1182}
   };


IGrid[gq,CF2,0.5]={
    {5.*^-8, -2.7841*^9, 6.1823*^6},
    {5.*^-7, -2.4506*^8, 465513.},
    {5.*^-6, -2.1172*^7, 37591.7},
    {0.00005, -1.7852*^6, 3080.05},
    {0.00007, -1.2407*^6, 2133.02},
    {0.0001, -842982., 1445.28},
    {0.0002, -396871., 679.298},
    {0.0003, -255016., 437.537},
    {0.0004, -186209., 320.659},
    {0.0005, -145844., 252.228},
    {0.0006, -119419., 207.47},
    {0.0009, -76489.5, 134.766},
    {0.0012, -55715.9, 99.5111},
    {0.0015, -43552.7, 78.7977},
    {0.0025, -24738.9, 46.4895},
    {0.0035, -17017.4, 33.0187},
    {0.0045, -12855.5, 25.647},
    {0.006, -9313.75, 19.2669},
    {0.0075, -7245.81, 15.469},
    {0.009, -5896.84, 12.9483},
    {0.0105, -4950.82, 11.1525},
    {0.012, -4252.44, 9.8071},
    {0.015, -3293.61, 7.9239},
    {0.018, -2668.92, 6.6662},
    {0.021, -2231.35, 5.7651},
    {0.024, -1908.7, 5.0867},
    {0.027, -1661.53, 4.5567},
    {0.03, -1466.49, 4.1308},
    {0.033, -1308.91, 3.7807},
    {0.036, -1179.12, 3.4875},
    {0.039, -1070.5, 3.2382},
    {0.042, -978.361, 3.0235},
    {0.045, -899.293, 2.8366},
    {0.05, -789.93, 2.573},
    {0.055, -701.757, 2.3556},
    {0.06, -629.288, 2.1731},
    {0.07, -517.547, 1.8829},
    {0.08, -435.761, 1.662},
    {0.09, -373.588, 1.488},
    {0.1, -324.921, 1.3469},
    {0.11, -285.926, 1.2301},
    {0.12, -254.081, 1.1316},
    {0.13, -227.661, 1.0474},
    {0.14, -205.446, 0.9744},
    {0.15, -186.552, 0.9106},
    {0.16, -170.322, 0.8543},
    {0.17, -156.26, 0.8041},
    {0.18, -143.981, 0.7592},
    {0.19, -133.186, 0.7187},
    {0.2, -123.639, 0.682},
    {0.21, -115.147, 0.6486},
    {0.225, -104.06, 0.6037},
    {0.24, -94.5974, 0.564},
    {0.26, -83.9831, 0.5179},
    {0.28, -75.1693, 0.478},
    {0.3, -67.7643, 0.443},
    {0.32, -61.4766, 0.4123},
    {0.35, -53.6807, 0.3726},
    {0.38, -47.3886, 0.3389},
    {0.41, -42.2367, 0.3101},
    {0.44, -37.9666, 0.2852},
    {0.47, -34.3937, 0.2635},
    {0.5, -31.3842, 0.2445},
    {0.53, -28.8415, 0.2278},
    {0.56, -26.6945, 0.213},
    {0.59, -24.8967, 0.2},
    {0.62, -23.416, 0.1884},
    {0.65, -22.2355, 0.1782},
    {0.68, -21.3563, 0.1691},
    {0.7, -20.9436, 0.1638},
    {0.72, -20.681, 0.1588},
    {0.74, -20.5798, 0.1543},
    {0.76, -20.6612, 0.1503},
    {0.775, -20.8584, 0.1476},
    {0.79, -21.1879, 0.1451},
    {0.805, -21.6685, 0.1428},
    {0.82, -22.3265, 0.1408},
    {0.835, -23.1938, 0.1391},
    {0.85, -24.312, 0.1377},
    {0.865, -25.7408, 0.1366},
    {0.875, -26.9053, 0.136},
    {0.885, -28.2741, 0.1357},
    {0.895, -29.8899, 0.1355},
    {0.905, -31.8075, 0.1356},
    {0.915, -34.1024, 0.1359},
    {0.925, -36.8799, 0.1366},
    {0.935, -40.2948, 0.1377},
    {0.945, -44.5843, 0.1394},
    {0.955, -50.1405, 0.1418},
    {0.961, -54.3547, 0.1438},
    {0.965, -57.6726, 0.1454},
    {0.969, -61.5241, 0.1473},
    {0.972, -64.8547, 0.149},
    {0.975, -68.6678, 0.151},
    {0.978, -73.0966, 0.1533},
    {0.981, -78.336, 0.1561},
    {0.984, -84.6834, 0.1595},
    {0.987, -92.6329, 0.1638},
    {0.989, -99.2396, 0.1673},
    {0.992, -112.316, 0.1745},
    {0.995, -132.652, 0.1857},
    {0.997271, -160.402, 0.2011},
    {0.999002, -209.432, 0.2293},
    {0.999535, -248.282, 0.2524},
    {0.999746, -279.566, 0.2718},
    {0.999845, -305.223, 0.2884},
    {0.999898, -326.913, 0.3029},
    {0.999928, -344.838, 0.3153},
    {0.999947, -360.486, 0.3265},
    {0.99996, -374.704, 0.3371},
    {0.999968, -385.854, 0.3456},
    {0.999974, -396.12, 0.3536},
    {0.999979, -406.562, 0.362},
    {0.999982, -414.016, 0.3682},
    {0.999985, -422.723, 0.3755},
    {0.999987, -429.481, 0.3814},
    {0.999989, -437.276, 0.3883},
    {0.99999, -441.674, 0.3923},
    {0.999991, -446.498, 0.3967},
    {0.999992, -451.829, 0.4017},
    {0.99999273, -456.13, 0.4057},
    {0.99999339, -460.358, 0.4098},
    {0.9999985, -520.126, 0.4765},
    {0.99999945, -552.668, 0.5253},
    {0.99999985, -582.811, 0.5929},
    {0.99999995, -595.141, 0.6489},
    {0.99999998, -594.527, 0.7259}
   };


==> anc/IgqCFCA.txt <==
IGrid[gq,CFCA,-1.0]={
    {5.*^-8, -1.8802*^11, 9.2933*^7},
    {5.*^-7, -1.3911*^10, 5.3615*^6},
    {5.*^-6, -9.673*^8, 286761.},
    {0.00005, -6.2129*^7, 14465.1},
    {0.00007, -4.123*^7, 9352.9},
    {0.0001, -2.6615*^7, 5898.85},
    {0.0002, -1.1257*^7, 2419.85},
    {0.0003, -6.7586*^6, 1440.66},
    {0.0004, -4.6898*^6, 998.276},
    {0.0005, -3.5247*^6, 751.58},
    {0.0006, -2.787*^6, 596.294},
    {0.0009, -1.6446*^6, 357.026},
    {0.0012, -1.1257*^6, 248.478},
    {0.0015, -836402., 187.708},
    {0.0025, -418887., 98.8535},
    {0.0035, -262979., 64.7369},
    {0.0045, -184615., 47.1297},
    {0.006, -122233., 32.718},
    {0.0075, -88230., 24.6227},
    {0.009, -67296.5, 19.5062},
    {0.0105, -53335.7, 16.0127},
    {0.012, -43482.6, 13.4931},
    {0.015, -30707.1, 10.1318},
    {0.018, -22953., 8.0156},
    {0.021, -17848.9, 6.5755},
    {0.024, -14290.5, 5.5399},
    {0.027, -11700.8, 4.7637},
    {0.03, -9752.17, 4.1632},
    {0.033, -8246.39, 3.6864},
    {0.036, -7057.1, 3.2998},
    {0.039, -6100.64, 2.9809},
    {0.042, -5319.46, 2.7139},
    {0.045, -4673.01, 2.4874},
    {0.05, -3818.74, 2.1786},
    {0.055, -3166.92, 1.9335},
    {0.06, -2658.53, 1.7348},
    {0.07, -1928.99, 1.4336},
    {0.08, -1442.72, 1.2172},
    {0.09, -1104.24, 1.0551},
    {0.1, -860.657, 0.9297},
    {0.11, -680.701, 0.83},
    {0.12, -544.901, 0.7491},
    {0.13, -440.629, 0.6823},
    {0.14, -359.408, 0.6263},
    {0.15, -295.384, 0.5786},
    {0.16, -244.409, 0.5377},
    {0.17, -203.483, 0.5022},
    {0.18, -170.396, 0.4711},
    {0.19, -143.495, 0.4436},
    {0.2, -121.522, 0.4192},
    {0.21, -103.511, 0.3974},
    {0.225, -82.3196, 0.3686},
    {0.24, -66.4826, 0.3437},
    {0.26, -51.4165, 0.3154},
    {0.28, -41.2861, 0.2914},
    {0.3, -34.6083, 0.2708},
    {0.32, -30.3741, 0.2529},
    {0.35, -27.1293, 0.2301},
    {0.38, -26.285, 0.2111},
    {0.41, -26.8884, 0.1951},
    {0.44, -28.3465, 0.1814},
    {0.47, -30.2858, 0.1697},
    {0.5, -32.4705, 0.1595},
    {0.53, -34.7528, 0.1507},
    {0.56, -37.0439, 0.143},
    {0.59, -39.2936, 0.1363},
    {0.62, -41.4835, 0.1305},
    {0.65, -43.6168, 0.1255},
    {0.68, -45.7192, 0.1213},
    {0.7, -47.1273, 0.1189},
    {0.72, -48.5657, 0.1168},
    {0.74, -50.0646, 0.1151},
    {0.76, -51.6655, 0.1137},
    {0.775, -52.967, 0.1129},
    {0.79, -54.3895, 0.1123},
    {0.805, -55.9756, 0.112},
    {0.82, -57.7811, 0.1119},
    {0.835, -59.883, 0.1121},
    {0.85, -62.3862, 0.1127},
    {0.865, -65.4423, 0.1136},
    {0.875, -67.8926, 0.1144},
    {0.885, -70.7778, 0.1156},
    {0.895, -74.2238, 0.1169},
    {0.905, -78.4049, 0.1187},
    {0.915, -83.5712, 0.1208},
    {0.925, -90.0935, 0.1235},
    {0.935, -98.5481, 0.1268},
    {0.945, -109.881, 0.1311},
    {0.955, -125.769, 0.1368},
    {0.961, -138.74, 0.1411},
    {0.965, -149.516, 0.1445},
    {0.969, -162.643, 0.1485},
    {0.972, -174.538, 0.152},
    {0.975, -188.77, 0.156},
    {0.978, -206.125, 0.1606},
    {0.981, -227.802, 0.1662},
    {0.984, -255.736, 0.1729},
    {0.987, -293.318, 0.1814},
    {0.989, -326.757, 0.1885},
    {0.992, -398.911, 0.2027},
    {0.995, -527.197, 0.2251},
    {0.997271, -734.971, 0.2567},
    {0.999002, -1201.47, 0.315},
    {0.999535, -1671.6, 0.364},
    {0.999746, -2123.89, 0.4054},
    {0.999845, -2550.51, 0.4409},
    {0.999898, -2954.87, 0.4721},
    {0.999928, -3323.02, 0.4989},
    {0.999947, -3671.57, 0.523},
    {0.99996, -4012.79, 0.5458},
    {0.999968, -4298.24, 0.5642},
    {0.999974, -4575.88, 0.5817},
    {0.999979, -4873.79, 0.5999},
    {0.999982, -5096.74, 0.6133},
    {0.999985, -5369.33, 0.6291},
    {0.999987, -5589.98, 0.6418},
    {0.999989, -5855.17, 0.6568},
    {0.99999, -6010.26, 0.6655},
    {0.999991, -6184.84, 0.6756},
    {0.999992, -6384.07, 0.6865},
    {0.99999273, -6549.45, 0.6954},
    {0.99999339, -6716.46, 0.7041},
    {0.9999985, -9699.12, 0.8548},
    {0.99999945, -12154.6, 0.9706},
    {0.99999985, -15911.9, 1.1398},
    {0.99999995, -19294.7, 1.2845},
    {0.99999998, -24349.2, 1.4936}
    };


IGrid[gq,CFCA,-0.75]={
    {5.*^-8, -1.7596*^11, 9.3946*^7},
    {5.*^-7, -1.2657*^10, 5.5684*^6},
    {5.*^-6, -8.8009*^8, 316658.},
    {0.00005, -5.6529*^7, 18252.4},
    {0.00007, -3.7514*^7, 12033.3},
    {0.0001, -2.4217*^7, 7734.27},
    {0.0002, -1.0243*^7, 3267.8},
    {0.0003, -6.1502*^6, 1970.89},
    {0.0004, -4.2679*^6, 1375.5},
    {0.0005, -3.2078*^6, 1040.08},
    {0.0006, -2.5365*^6, 827.358},
    {0.0009, -1.497*^6, 496.66},
    {0.0012, -1.0248*^6, 345.246},
    {0.0015, -761492., 260.118},
    {0.0025, -381485., 135.47},
    {0.0035, -239558., 87.806},
    {0.0045, -168210., 63.3718},
    {0.006, -111404., 43.53},
    {0.0075, -80435.7, 32.4777},
    {0.009, -61367., 25.5414},
    {0.0105, -48648.4, 20.8346},
    {0.012, -39670.3, 17.4585},
    {0.015, -28027.4, 12.9857},
    {0.018, -20958.7, 10.1935},
    {0.021, -16304.8, 8.3068},
    {0.024, -13059.4, 6.9583},
    {0.027, -10697.1, 5.9532},
    {0.03, -8919.07, 5.1791},
    {0.033, -7544.77, 4.5672},
    {0.036, -6459.16, 4.073},
    {0.039, -5585.92, 3.6667},
    {0.042, -4872.55, 3.3277},
    {0.045, -4282.09, 3.041},
    {0.05, -3501.61, 2.6516},
    {0.055, -2905.88, 2.3438},
    {0.06, -2441.1, 2.0953},
    {0.07, -1773.81, 1.7204},
    {0.08, -1328.71, 1.4527},
    {0.09, -1018.69, 1.2533},
    {0.1, -795.434, 1.0996},
    {0.11, -630.368, 0.9781},
    {0.12, -505.707, 0.8798},
    {0.13, -409.907, 0.7989},
    {0.14, -335.22, 0.7313},
    {0.15, -276.291, 0.674},
    {0.16, -229.323, 0.6249},
    {0.17, -191.573, 0.5824},
    {0.18, -161.018, 0.5453},
    {0.19, -136.14, 0.5126},
    {0.2, -115.79, 0.4837},
    {0.21, -99.0808, 0.4578},
    {0.225, -79.3746, 0.4239},
    {0.24, -64.5985, 0.3947},
    {0.26, -50.4711, 0.3615},
    {0.28, -40.8993, 0.3335},
    {0.3, -34.5197, 0.3095},
    {0.32, -30.404, 0.2887},
    {0.35, -27.1135, 0.2623},
    {0.38, -26.0619, 0.2402},
    {0.41, -26.3671, 0.2217},
    {0.44, -27.4797, 0.2058},
    {0.47, -29.0517, 0.1921},
    {0.5, -30.8628, 0.1803},
    {0.53, -32.7737, 0.1699},
    {0.56, -34.6991, 0.1609},
    {0.59, -36.5904, 0.1531},
    {0.62, -38.4263, 0.1462},
    {0.65, -40.207, 0.1402},
    {0.68, -41.9527, 0.1352},
    {0.7, -43.1164, 0.1322},
    {0.72, -44.3019, 0.1296},
    {0.74, -45.5348, 0.1274},
    {0.76, -46.8519, 0.1256},
    {0.775, -47.9243, 0.1244},
    {0.79, -49.1002, 0.1235},
    {0.805, -50.4175, 0.1228},
    {0.82, -51.9256, 0.1224},
    {0.835, -53.693, 0.1223},
    {0.85, -55.8144, 0.1225},
    {0.865, -58.4258, 0.1231},
    {0.875, -60.5346, 0.1238},
    {0.885, -63.0323, 0.1247},
    {0.895, -66.0324, 0.1259},
    {0.905, -69.694, 0.1274},
    {0.915, -74.2447, 0.1293},
    {0.925, -80.0222, 0.1317},
    {0.935, -87.5536, 0.1349},
    {0.945, -97.7048, 0.1389},
    {0.955, -112.015, 0.1443},
    {0.961, -123.748, 0.1485},
    {0.965, -133.522, 0.1518},
    {0.969, -145.455, 0.1557},
    {0.972, -156.289, 0.1591},
    {0.975, -169.275, 0.163},
    {0.978, -185.14, 0.1675},
    {0.981, -204.991, 0.173},
    {0.984, -230.621, 0.1795},
    {0.987, -265.177, 0.1878},
    {0.989, -295.976, 0.1948},
    {0.992, -362.573, 0.2087},
    {0.995, -481.316, 0.2307},
    {0.997271, -674.195, 0.2616},
    {0.999002, -1108.73, 0.3195},
    {0.999535, -1547.8, 0.3685},
    {0.999746, -1970.88, 0.4101},
    {0.999845, -2370.35, 0.4461},
    {0.999898, -2749.28, 0.4778},
    {0.999928, -3094.46, 0.505},
    {0.999947, -3421.43, 0.5296},
    {0.99996, -3741.65, 0.5527},
    {0.999968, -4009.56, 0.5714},
    {0.999974, -4270.2, 0.5892},
    {0.999979, -4549.97, 0.6078},
    {0.999982, -4759.43, 0.6214},
    {0.999985, -5015.48, 0.6378},
    {0.999987, -5222.85, 0.6508},
    {0.999989, -5472., 0.6661},
    {0.99999, -5617.81, 0.6751},
    {0.999991, -5781.89, 0.685},
    {0.999992, -5969.11, 0.6961},
    {0.99999273, -6124.66, 0.7053},
    {0.99999339, -6281.65, 0.7144},
    {0.9999985, -9087.64, 0.8679},
    {0.99999945, -11399.4, 0.9841},
    {0.99999985, -14939., 1.1533},
    {0.99999995, -18127.3, 1.2986},
    {0.99999998, -22893.3, 1.5084}
    };


IGrid[gq,CFCA,-0.5]={
    {5.*^-8, -1.529*^11, 9.0018*^7},
    {5.*^-7, -1.1235*^10, 5.7406*^6},
    {5.*^-6, -7.8121*^8, 365513.},
    {0.00005, -5.0184*^7, 22495.8},
    {0.00007, -3.3305*^7, 14903.2},
    {0.0001, -2.1501*^7, 9618.15},
    {0.0002, -9.0962*^6, 4086.52},
    {0.0003, -5.4624*^6, 2468.37},
    {0.0004, -3.791*^6, 1723.01},
    {0.0005, -2.8497*^6, 1302.3},
    {0.0006, -2.2536*^6, 1035.26},
    {0.0009, -1.3303*^6, 619.846},
    {0.0012, -910931., 429.74},
    {0.0015, -677011., 322.982},
    {0.0025, -339345., 167.101},
    {0.0035, -213190., 107.805},
    {0.0045, -149754., 77.5354},
    {0.006, -99233.1, 53.0457},
    {0.0075, -71682.7, 39.4541},
    {0.009, -54712.7, 30.9484},
    {0.0105, -43391.4, 25.1896},
    {0.012, -35397.6, 21.0669},
    {0.015, -25027.2, 15.6186},
    {0.018, -18728.2, 12.2275},
    {0.021, -14579.4, 9.9416},
    {0.024, -11685.1, 8.3114},
    {0.027, -9577.3, 7.0984},
    {0.03, -7990.43, 6.1658},
    {0.033, -6763.44, 5.4297},
    {0.036, -5793.8, 4.8361},
    {0.039, -5013.55, 4.3487},
    {0.042, -4375.95, 3.9424},
    {0.045, -3848.05, 3.5992},
    {0.05, -3149.94, 3.1334},
    {0.055, -2616.79, 2.7658},
    {0.06, -2200.61, 2.4692},
    {0.07, -1602.62, 2.0223},
    {0.08, -1203.34, 1.7036},
    {0.09, -924.907, 1.4663},
    {0.1, -724.171, 1.2835},
    {0.11, -575.579, 1.1388},
    {0.12, -463.218, 1.0218},
    {0.13, -376.757, 0.9254},
    {0.14, -309.255, 0.8448},
    {0.15, -255.913, 0.7765},
    {0.16, -213.328, 0.718},
    {0.17, -179.042, 0.6673},
    {0.18, -151.236, 0.623},
    {0.19, -128.551, 0.5841},
    {0.2, -109.951, 0.5495},
    {0.21, -94.6396, 0.5187},
    {0.225, -76.5182, 0.4782},
    {0.24, -62.8605, 0.4434},
    {0.26, -49.7079, 0.4039},
    {0.28, -40.6949, 0.3707},
    {0.3, -34.5929, 0.3424},
    {0.32, -30.5607, 0.3179},
    {0.35, -27.1595, 0.2869},
    {0.38, -25.8253, 0.2613},
    {0.41, -25.7542, 0.2398},
    {0.44, -26.4437, 0.2214},
    {0.47, -27.5739, 0.2057},
    {0.5, -28.9405, 0.1921},
    {0.53, -30.4126, 0.1804},
    {0.56, -31.9084, 0.1701},
    {0.59, -33.3804, 0.1611},
    {0.62, -34.8046, 0.1533},
    {0.65, -36.177, 0.1466},
    {0.68, -37.5105, 0.1408},
    {0.7, -38.3929, 0.1374},
    {0.72, -39.2875, 0.1344},
    {0.74, -40.2156, 0.1318},
    {0.76, -41.2074, 0.1295},
    {0.775, -42.018, 0.1281},
    {0.79, -42.912, 0.1269},
    {0.805, -43.9216, 0.1259},
    {0.82, -45.0896, 0.1252},
    {0.835, -46.4752, 0.1248},
    {0.85, -48.1605, 0.1246},
    {0.865, -50.2641, 0.1249},
    {0.875, -51.9827, 0.1252},
    {0.885, -54.0374, 0.1258},
    {0.895, -56.5284, 0.1267},
    {0.905, -59.596, 0.1278},
    {0.915, -63.442, 0.1293},
    {0.925, -68.367, 0.1312},
    {0.935, -74.8398, 0.1337},
    {0.945, -83.6349, 0.137},
    {0.955, -96.1304, 0.1415},
    {0.961, -106.437, 0.145},
    {0.965, -115.057, 0.1478},
    {0.969, -125.612, 0.1511},
    {0.972, -135.222, 0.154},
    {0.975, -146.77, 0.1573},
    {0.978, -160.909, 0.1613},
    {0.981, -178.647, 0.166},
    {0.984, -201.61, 0.1718},
    {0.987, -232.653, 0.1792},
    {0.989, -260.388, 0.1854},
    {0.992, -320.521, 0.1979},
    {0.995, -428.136, 0.2178},
    {0.997271, -603.626, 0.2459},
    {0.999002, -1000.71, 0.2987},
    {0.999535, -1403.31, 0.3437},
    {0.999746, -1792.03, 0.382},
    {0.999845, -2159.53, 0.4151},
    {0.999898, -2508.47, 0.4444},
    {0.999928, -2826.57, 0.4696},
    {0.999947, -3128.04, 0.4924},
    {0.99996, -3423.46, 0.5139},
    {0.999968, -3670.68, 0.5313},
    {0.999974, -3911.31, 0.5478},
    {0.999979, -4169.6, 0.5651},
    {0.999982, -4363.04, 0.5777},
    {0.999985, -4599.59, 0.5928},
    {0.999987, -4791.18, 0.6049},
    {0.999989, -5021.52, 0.6191},
    {0.99999, -5156.13, 0.6273},
    {0.999991, -5307.83, 0.6364},
    {0.999992, -5480.93, 0.6468},
    {0.99999273, -5624.81, 0.6553},
    {0.99999339, -5769.98, 0.6637},
    {0.9999985, -8366.48, 0.8049},
    {0.99999945, -10507.8, 0.9111},
    {0.99999985, -13788.8, 1.0641},
    {0.99999995, -16746.2, 1.1955},
    {0.99999998, -21169.4, 1.384}
   };


IGrid[gq,CFCA,-0.25]={
    {5.*^-8, -1.2716*^11, 1.2649*^8},
    {5.*^-7, -9.6183*^9, 8.8613*^6},
    {5.*^-6, -6.6886*^8, 593682.},
    {0.00005, -4.299*^7, 37796.2},
    {0.00007, -2.8535*^7, 25143.6},
    {0.0001, -1.8425*^7, 16294.9},
    {0.0002, -7.7979*^6, 6976.34},
    {0.0003, -4.6842*^6, 4232.33},
    {0.0004, -3.2518*^6, 2963.77},
    {0.0005, -2.4449*^6, 2245.86},
    {0.0006, -1.9338*^6, 1789.21},
    {0.0009, -1.1422*^6, 1076.76},
    {0.0012, -782412., 749.53},
    {0.0015, -581712., 565.274},
    {0.0025, -291880., 295.209},
    {0.0035, -183526., 191.922},
    {0.0045, -129010., 138.965},
    {0.006, -85569.5, 95.9288},
    {0.0075, -61864.1, 71.9253},
    {0.009, -47255., 56.8385},
    {0.0105, -37503.5, 46.5809},
    {0.012, -30615.2, 39.2085},
    {0.015, -21673.3, 29.4107},
    {0.018, -16237.6, 23.2635},
    {0.021, -12654.5, 19.0888},
    {0.024, -10153.2, 16.0888},
    {0.027, -8330.46, 13.8406},
    {0.03, -6957.31, 12.0999},
    {0.033, -5894.86, 10.7165},
    {0.036, -5054.82, 9.5938},
    {0.039, -4378.43, 8.6661},
    {0.042, -3825.41, 7.8882},
    {0.045, -3367.26, 7.2273},
    {0.05, -2760.95, 6.3242},
    {0.055, -2297.47, 5.6054},
    {0.06, -1935.35, 5.0211},
    {0.07, -1414.36, 4.1321},
    {0.08, -1065.84, 3.4906},
    {0.09, -822.378, 3.008},
    {0.1, -646.526, 2.6331},
    {0.11, -516.101, 2.3342},
    {0.12, -417.283, 2.091},
    {0.13, -341.079, 1.8896},
    {0.14, -281.45, 1.7204},
    {0.15, -234.217, 1.5764},
    {0.16, -196.415, 1.4525},
    {0.17, -165.892, 1.3449},
    {0.18, -141.065, 1.2507},
    {0.19, -120.744, 1.1676},
    {0.2, -104.022, 1.0938},
    {0.21, -90.2039, 1.0279},
    {0.225, -73.7594, 0.9413},
    {0.24, -61.2702, 0.8668},
    {0.26, -49.1124, 0.7824},
    {0.28, -40.6457, 0.7114},
    {0.3, -34.784, 0.6511},
    {0.32, -30.7849, 0.5992},
    {0.35, -27.1847, 0.5338},
    {0.38, -25.4725, 0.48},
    {0.41, -24.9285, 0.4352},
    {0.44, -25.101, 0.3973},
    {0.47, -25.6998, 0.365},
    {0.5, -26.5367, 0.3372},
    {0.53, -27.4896, 0.3131},
    {0.56, -28.481, 0.2921},
    {0.59, -29.4614, 0.2738},
    {0.62, -30.4047, 0.2577},
    {0.65, -31.3018, 0.2437},
    {0.68, -32.1575, 0.2313},
    {0.7, -32.7145, 0.224},
    {0.72, -33.273, 0.2173},
    {0.74, -33.8496, 0.2112},
    {0.76, -34.4671, 0.2057},
    {0.775, -34.9767, 0.202},
    {0.79, -35.5469, 0.1986},
    {0.805, -36.2037, 0.1955},
    {0.82, -36.9818, 0.1928},
    {0.835, -37.9297, 0.1904},
    {0.85, -39.1147, 0.1884},
    {0.865, -40.6358, 0.1869},
    {0.875, -41.9064, 0.1861},
    {0.885, -43.4519, 0.1855},
    {0.895, -45.3573, 0.1852},
    {0.905, -47.7413, 0.1852},
    {0.915, -50.7753, 0.1855},
    {0.925, -54.7168, 0.1863},
    {0.935, -59.9672, 0.1876},
    {0.945, -67.1929, 0.1896},
    {0.955, -77.5849, 0.1925},
    {0.961, -86.2367, 0.195},
    {0.965, -93.5128, 0.197},
    {0.969, -102.466, 0.1994},
    {0.972, -110.649, 0.2015},
    {0.975, -120.518, 0.204},
    {0.978, -132.645, 0.2069},
    {0.981, -147.914, 0.2104},
    {0.984, -167.753, 0.2146},
    {0.987, -194.681, 0.22},
    {0.989, -218.821, 0.2244},
    {0.992, -271.36, 0.2333},
    {0.995, -365.856, 0.2472},
    {0.997271, -520.801, 0.2669},
    {0.999002, -873.484, 0.3064},
    {0.999535, -1232.65, 0.3432},
    {0.999746, -1580.39, 0.3762},
    {0.999845, -1909.71, 0.4054},
    {0.999898, -2222.79, 0.4317},
    {0.999928, -2508.47, 0.4545},
    {0.999947, -2779.42, 0.4754},
    {0.99996, -3045.08, 0.4951},
    {0.999968, -3267.51, 0.5111},
    {0.999974, -3484.08, 0.5263},
    {0.999979, -3716.71, 0.5422},
    {0.999982, -3890.91, 0.5539},
    {0.999985, -4104.04, 0.5679},
    {0.999987, -4276.64, 0.579},
    {0.999989, -4484.28, 0.5922},
    {0.99999, -4605.73, 0.5998},
    {0.999991, -4742.44, 0.6082},
    {0.999992, -4898.57, 0.6178},
    {0.99999273, -5028.26, 0.6256},
    {0.99999339, -5159.23, 0.6334},
    {0.9999985, -7503.84, 0.7642},
    {0.99999945, -9439.84, 0.8618},
    {0.99999985, -12409.1, 1.002},
    {0.99999995, -15087.5, 1.1206},
    {0.99999998, -19096.3, 1.2904}
    };


IGrid[gq,CFCA,0.0]={
    {5.*^-8, -1.0966*^11, 5.3482*^7},
    {5.*^-7, -7.7841*^9, 3.2974*^6},
    {5.*^-6, -5.4169*^8, 198142.},
    {0.00005, -3.4866*^7, 11549.5},
    {0.00007, -2.315*^7, 7598.75},
    {0.0001, -1.4954*^7, 4869.9},
    {0.0002, -6.335*^6, 2045.05},
    {0.0003, -3.8081*^6, 1228.65},
    {0.0004, -2.6451*^6, 855.088},
    {0.0005, -1.9897*^6, 645.049},
    {0.0006, -1.5745*^6, 512.119},
    {0.0009, -930922., 305.984},
    {0.0012, -638269., 212.068},
    {0.0015, -474906., 159.429},
    {0.0025, -238773., 82.7791},
    {0.0035, -150373., 53.6838},
    {0.0045, -105849., 38.8287},
    {0.006, -70331.3, 26.8071},
    {0.0075, -50926.7, 20.128},
    {0.009, -38955.6, 15.9381},
    {0.0105, -30956.3, 13.0936},
    {0.012, -25300.9, 11.0524},
    {0.015, -17951.3, 8.3422},
    {0.018, -13476.9, 6.6424},
    {0.021, -10523.4, 5.4873},
    {0.024, -8459.01, 4.656},
    {0.027, -6952.85, 4.0316},
    {0.03, -5816.77, 3.5469},
    {0.033, -4936.96, 3.1609},
    {0.036, -4240.49, 2.8466},
    {0.039, -3679.14, 2.5863},
    {0.042, -3219.69, 2.3674},
    {0.045, -2838.7, 2.1809},
    {0.05, -2333.86, 1.9252},
    {0.055, -1947.35, 1.721},
    {0.06, -1644.89, 1.5543},
    {0.07, -1208.8, 1.2996},
    {0.08, -916.174, 1.1145},
    {0.09, -711.132, 0.9744},
    {0.1, -562.561, 0.865},
    {0.11, -452.017, 0.7772},
    {0.12, -367.98, 0.7053},
    {0.13, -302.949, 0.6454},
    {0.14, -251.879, 0.5947},
    {0.15, -211.269, 0.5513},
    {0.16, -178.633, 0.5137},
    {0.17, -152.168, 0.4808},
    {0.18, -130.537, 0.4518},
    {0.19, -112.741, 0.426},
    {0.2, -98.0177, 0.403},
    {0.21, -85.7749, 0.3822},
    {0.225, -71.086, 0.3547},
    {0.24, -59.8002, 0.3307},
    {0.26, -48.6381, 0.3032},
    {0.28, -40.6842, 0.2797},
    {0.3, -35.0092, 0.2594},
    {0.32, -30.9774, 0.2417},
    {0.35, -27.063, 0.2191},
    {0.38, -24.8527, 0.2001},
    {0.41, -23.7173, 0.1839},
    {0.44, -23.2581, 0.17},
    {0.47, -23.2153, 0.158},
    {0.5, -23.4183, 0.1476},
    {0.53, -23.7538, 0.1384},
    {0.56, -24.1463, 0.1303},
    {0.59, -24.5475, 0.1232},
    {0.62, -24.9259, 0.117},
    {0.65, -25.2662, 0.1116},
    {0.68, -25.5634, 0.1068},
    {0.7, -25.7413, 0.104},
    {0.72, -25.9097, 0.1015},
    {0.74, -26.0782, 0.0993},
    {0.76, -26.2627, 0.0974},
    {0.775, -26.4246, 0.0961},
    {0.79, -26.6215, 0.095},
    {0.805, -26.8721, 0.0941},
    {0.82, -27.2015, 0.0934},
    {0.835, -27.6459, 0.0929},
    {0.85, -28.2563, 0.0926},
    {0.865, -29.108, 0.0926},
    {0.875, -29.864, 0.0927},
    {0.885, -30.8245, 0.093},
    {0.895, -32.0561, 0.0934},
    {0.905, -33.6526, 0.094},
    {0.915, -35.7507, 0.0949},
    {0.925, -38.5552, 0.0961},
    {0.935, -42.3901, 0.0976},
    {0.945, -47.7942, 0.0997},
    {0.955, -55.739, 0.1024},
    {0.961, -62.459, 0.1045},
    {0.965, -68.1664, 0.1062},
    {0.969, -75.2429, 0.1082},
    {0.972, -81.7549, 0.11},
    {0.975, -89.6514, 0.112},
    {0.978, -99.4114, 0.1144},
    {0.981, -111.771, 0.1173},
    {0.984, -127.926, 0.1208},
    {0.987, -149.985, 0.1253},
    {0.989, -169.863, 0.1291},
    {0.992, -213.378, 0.1367},
    {0.995, -292.247, 0.1488},
    {0.997271, -422.596, 0.1657},
    {0.999002, -721.822, 0.1973},
    {0.999535, -1028.53, 0.2241},
    {0.999746, -1326.57, 0.2471},
    {0.999845, -1609.54, 0.2669},
    {0.999898, -1879.01, 0.2845},
    {0.999928, -2125.23, 0.2997},
    {0.999947, -2358.99, 0.3136},
    {0.99996, -2588.38, 0.3267},
    {0.999968, -2780.57, 0.3374},
    {0.999974, -2967.79, 0.3475},
    {0.999979, -3169., 0.3582},
    {0.999982, -3319.77, 0.366},
    {0.999985, -3504.21, 0.3754},
    {0.999987, -3653.7, 0.3829},
    {0.999989, -3833.56, 0.3917},
    {0.99999, -3938.73, 0.3968},
    {0.999991, -4057.25, 0.4026},
    {0.999992, -4192.63, 0.4091},
    {0.99999273, -4305.04, 0.4144},
    {0.99999339, -4418.59, 0.4197},
    {0.9999985, -6454.35, 0.5083},
    {0.99999945, -8138.18, 0.5753},
    {0.99999985, -10723.9, 0.6714},
    {0.99999995, -13059.1, 0.753},
    {0.99999998, -16557.3, 0.8697}
    };


IGrid[gq,CFCA,0.25]={
    {5.*^-8, -8.5061*^10, 4.7612*^8},
    {5.*^-7, -5.7273*^9, 3.1199*^7},
    {5.*^-6, -3.9948*^8, 1.9382*^6},
    {0.00005, -2.5823*^7, 111967.},
    {0.00007, -1.7161*^7, 73229.7},
    {0.0001, -1.1097*^7, 46569.3},
    {0.0002, -4.7124*^6, 19161.9},
    {0.0003, -2.8375*^6, 11335.},
    {0.0004, -1.9735*^6, 7788.77},
    {0.0005, -1.4862*^6, 5812.52},
    {0.0006, -1.1772*^6, 4571.27},
    {0.0009, -697724., 2669.32},
    {0.0012, -479305., 1816.35},
    {0.0015, -357211., 1344.83},
    {0.0025, -180361., 671.148},
    {0.0035, -113958., 422.214},
    {0.0045, -80434.4, 297.751},
    {0.006, -53629.4, 198.951},
    {0.0075, -38948., 145.148},
    {0.009, -29871.2, 111.989},
    {0.0105, -23795.4, 89.8268},
    {0.012, -19492., 74.1385},
    {0.015, -13886.4, 53.6892},
    {0.018, -10463.9, 41.1733},
    {0.021, -8198.95, 32.8523},
    {0.024, -6611.98, 26.9902},
    {0.027, -5451.61, 22.679},
    {0.03, -4574.6, 19.398},
    {0.033, -3893.92, 16.8328},
    {0.036, -3354.11, 14.7826},
    {0.039, -2918.19, 13.1142},
    {0.042, -2560.78, 11.7346},
    {0.045, -2263.89, 10.5789},
    {0.05, -1869.62, 9.026},
    {0.055, -1566.93, 7.8159},
    {0.06, -1329.43, 6.8508},
    {0.07, -985.666, 5.4213},
    {0.08, -753.798, 4.4235},
    {0.09, -590.479, 3.6956},
    {0.1, -471.519, 3.1458},
    {0.11, -382.525, 2.7186},
    {0.12, -314.494, 2.3793},
    {0.13, -261.547, 2.1046},
    {0.14, -219.713, 1.8784},
    {0.15, -186.242, 1.6899},
    {0.16, -159.166, 1.5305},
    {0.17, -137.052, 1.3947},
    {0.18, -118.846, 1.2777},
    {0.19, -103.747, 1.176},
    {0.2, -91.1472, 1.0871},
    {0.21, -80.5737, 1.0089},
    {0.225, -67.7289, 0.9078},
    {0.24, -57.6917, 0.8225},
    {0.26, -47.5374, 0.7279},
    {0.28, -40.0742, 0.6501},
    {0.3, -34.5422, 0.5853},
    {0.32, -30.4164, 0.5306},
    {0.35, -26.0857, 0.4631},
    {0.38, -23.2642, 0.409},
    {0.41, -21.4242, 0.3647},
    {0.44, -20.2191, 0.3281},
    {0.47, -19.423, 0.2973},
    {0.5, -18.8844, 0.2713},
    {0.53, -18.4982, 0.249},
    {0.56, -18.1921, 0.2299},
    {0.59, -17.9157, 0.2133},
    {0.62, -17.635, 0.199},
    {0.65, -17.3263, 0.1864},
    {0.68, -16.974, 0.1755},
    {0.7, -16.7112, 0.169},
    {0.72, -16.427, 0.1631},
    {0.74, -16.1243, 0.1578},
    {0.76, -15.8088, 0.1529},
    {0.775, -15.57, 0.1496},
    {0.79, -15.3372, 0.1465},
    {0.805, -15.1203, 0.1438},
    {0.82, -14.9344, 0.1412},
    {0.835, -14.801, 0.139},
    {0.85, -14.7522, 0.137},
    {0.865, -14.8358, 0.1354},
    {0.875, -15.0003, 0.1345},
    {0.885, -15.2888, 0.1337},
    {0.895, -15.7457, 0.1331},
    {0.905, -16.4352, 0.1327},
    {0.915, -17.4525, 0.1325},
    {0.925, -18.9424, 0.1326},
    {0.935, -21.1353, 0.1331},
    {0.945, -24.4207, 0.134},
    {0.955, -29.5065, 0.1355},
    {0.961, -33.9636, 0.1369},
    {0.965, -37.8276, 0.138},
    {0.969, -42.6947, 0.1393},
    {0.972, -47.2335, 0.1405},
    {0.975, -52.7995, 0.1419},
    {0.978, -59.7566, 0.1435},
    {0.981, -68.6622, 0.1454},
    {0.984, -80.4311, 0.1478},
    {0.987, -96.6796, 0.1506},
    {0.989, -111.458, 0.1529},
    {0.992, -144.138, 0.1573},
    {0.995, -204.146, 0.1639},
    {0.997271, -304.641, 0.1721},
    {0.999002, -538.552, 0.186},
    {0.999535, -780.76, 0.1991},
    {0.999746, -1017.49, 0.2125},
    {0.999845, -1243.08, 0.2252},
    {0.999898, -1458.5, 0.237},
    {0.999928, -1655.71, 0.2475},
    {0.999947, -1843.22, 0.2573},
    {0.99996, -2027.47, 0.2665},
    {0.999968, -2181.99, 0.2741},
    {0.999974, -2332.64, 0.2813},
    {0.999979, -2494.67, 0.289},
    {0.999982, -2616.16, 0.2946},
    {0.999985, -2764.86, 0.3015},
    {0.999987, -2885.44, 0.3069},
    {0.999989, -3030.56, 0.3133},
    {0.99999, -3115.51, 0.3171},
    {0.999991, -3211.23, 0.3213},
    {0.999992, -3320.54, 0.326},
    {0.99999273, -3411.41, 0.3298},
    {0.99999339, -3503.18, 0.3337},
    {0.9999985, -5151.84, 0.3994},
    {0.99999945, -6518.91, 0.4493},
    {0.99999985, -8622.14, 0.5209},
    {0.99999995, -10524.5, 0.5821},
    {0.99999998, -13378.2, 0.6699}
   };


IGrid[gq,CFCA,0.5]={
    {5.*^-8, -4.9059*^10, 7.8382*^7},
    {5.*^-7, -3.5254*^9, 5.1831*^6},
    {5.*^-6, -2.4788*^8, 331115.},
    {0.00005, -1.6231*^7, 20607.2},
    {0.00007, -1.0814*^7, 13703.3},
    {0.0001, -7.013*^6, 8884.41},
    {0.0002, -2.9975*^6, 3816.89},
    {0.0003, -1.8128*^6, 2324.08},
    {0.0004, -1.2651*^6, 1633.},
    {0.0005, -955339., 1241.27},
    {0.0006, -758525., 991.62},
    {0.0009, -452143., 601.134},
    {0.0012, -311975., 421.018},
    {0.0015, -233353., 319.207},
    {0.0025, -118913., 169.061},
    {0.0035, -75644.1, 111.092},
    {0.0045, -53686.3, 81.1391},
    {0.006, -36040.2, 56.5968},
    {0.0075, -26325.2, 42.7858},
    {0.009, -20292.1, 34.037},
    {0.0105, -16237.6, 28.0464},
    {0.012, -13356., 23.7151},
    {0.015, -9586.14, 17.9159},
    {0.018, -7271.67, 14.246},
    {0.021, -5732.55, 11.7363},
    {0.024, -4649.45, 9.9231},
    {0.027, -3854.22, 8.558},
    {0.03, -3250.88, 7.4972},
    {0.033, -2780.97, 6.6518},
    {0.036, -2407., 5.9638},
    {0.039, -2104.03, 5.3944},
    {0.042, -1854.85, 4.9161},
    {0.045, -1647.21, 4.5092},
    {0.05, -1370.39, 3.9524},
    {0.055, -1156.85, 3.5087},
    {0.06, -988.497, 3.1478},
    {0.07, -743.222, 2.5979},
    {0.08, -576.291, 2.2006},
    {0.09, -457.664, 1.9015},
    {0.1, -370.482, 1.6689},
    {0.11, -304.676, 1.4833},
    {0.12, -253.906, 1.3321},
    {0.13, -214.019, 1.2068},
    {0.14, -182.197, 1.1013},
    {0.15, -156.475, 1.0114},
    {0.16, -135.444, 0.934},
    {0.17, -118.079, 0.8667},
    {0.18, -103.61, 0.8077},
    {0.19, -91.4654, 0.7555},
    {0.2, -81.1973, 0.7091},
    {0.21, -72.4617, 0.6676},
    {0.225, -61.653, 0.613},
    {0.24, -53.0012, 0.5659},
    {0.26, -43.9726, 0.5123},
    {0.28, -37.0602, 0.4671},
    {0.3, -31.6914, 0.4285},
    {0.32, -27.4678, 0.3952},
    {0.35, -22.671, 0.3531},
    {0.38, -19.1634, 0.3182},
    {0.41, -16.519, 0.2889},
    {0.44, -14.4614, 0.264},
    {0.47, -12.8001, 0.2426},
    {0.5, -11.4044, 0.2242},
    {0.53, -10.1802, 0.2081},
    {0.56, -9.0603, 0.194},
    {0.59, -7.9927, 0.1817},
    {0.62, -6.9381, 0.1708},
    {0.65, -5.8656, 0.1613},
    {0.68, -4.749, 0.1529},
    {0.7, -3.9694, 0.1478},
    {0.72, -3.1553, 0.1433},
    {0.74, -2.3013, 0.1391},
    {0.76, -1.4043, 0.1353},
    {0.775, -0.7014, 0.1328},
    {0.79, 0.0274, 0.1304},
    {0.805, 0.7806, 0.1283},
    {0.82, 1.5563, 0.1264},
    {0.835, 2.3486, 0.1247},
    {0.85, 3.1478, 0.1233},
    {0.865, 3.9365, 0.1221},
    {0.875, 4.4427, 0.1215},
    {0.885, 4.9171, 0.1211},
    {0.895, 5.3404, 0.1208},
    {0.905, 5.6816, 0.1206},
    {0.915, 5.8943, 0.1207},
    {0.925, 5.9055, 0.1211},
    {0.935, 5.5933, 0.1217},
    {0.945, 4.7465, 0.1228},
    {0.955, 2.969, 0.1245},
    {0.961, 1.1455, 0.1259},
    {0.965, -0.5651, 0.1271},
    {0.969, -2.8433, 0.1284},
    {0.972, -5.0623, 0.1296},
    {0.975, -7.8802, 0.131},
    {0.978, -11.5185, 0.1326},
    {0.981, -16.3218, 0.1344},
    {0.984, -22.8594, 0.1367},
    {0.987, -32.1454, 0.1394},
    {0.989, -40.7875, 0.1415},
    {0.992, -60.3612, 0.1456},
    {0.995, -97.3912, 0.1512},
    {0.997271, -161.201, 0.1579},
    {0.999002, -313.99, 0.1687},
    {0.999535, -475.367, 0.1785},
    {0.999746, -634.815, 0.1878},
    {0.999845, -787.843, 0.1966},
    {0.999898, -934.673, 0.2048},
    {0.999928, -1069.57, 0.2121},
    {0.999947, -1198.2, 0.219},
    {0.99996, -1324.87, 0.2255},
    {0.999968, -1431.3, 0.231},
    {0.999974, -1535.21, 0.2361},
    {0.999979, -1647.12, 0.2416},
    {0.999982, -1731.12, 0.2457},
    {0.999985, -1834.04, 0.2505},
    {0.999987, -1917.56, 0.2545},
    {0.999989, -2018.19, 0.2592},
    {0.99999, -2077.11, 0.2619},
    {0.999991, -2143.56, 0.2649},
    {0.999992, -2219.47, 0.2682},
    {0.99999273, -2282.61, 0.271},
    {0.99999339, -2346.4, 0.2738},
    {0.9999985, -3496.4, 0.3209},
    {0.99999945, -4454.07, 0.3561},
    {0.99999985, -5932.23, 0.4058},
    {0.99999995, -7272.79, 0.4477},
    {0.99999998, -9288.07, 0.5063}
   };


==> anc/IgqCFTF.txt <==
IGrid[gq,CFTF,-1.0]={
    {5.*^-8, 4.*^10, 0},
    {5.*^-7, 3.3*^9, 0},
    {5.*^-6, 2.29*^8, 0},
    {0.00005, 1.431*^7, 0},
    {0.00007, 9.45*^6, 0},
    {0.0001, 6.064*^6, 0},
    {0.0002, 2.532*^6, 0},
    {0.0003, 1.5065*^6, 0},
    {0.0004, 1.0382*^6, 0},
    {0.0005, 775800., 0},
    {0.0006, 610400., 0},
    {0.0009, 355870., 0},
    {0.0012, 241310., 0},
    {0.0015, 177880., 0},
    {0.0025, 87302., 0},
    {0.0035, 53986., 0},
    {0.0045, 37434., 0},
    {0.006, 24408., 0},
    {0.0075, 17393.9, 0},
    {0.009, 13120.5, 0},
    {0.0105, 10296.8, 0},
    {0.012, 8320.5, 0},
    {0.015, 5785.53, 0},
    {0.018, 4267.55, 0},
    {0.021, 3280.32, 0},
    {0.024, 2599.54, 0},
    {0.027, 2109.06, 0},
    {0.03, 1743.45, 0},
    {0.033, 1463.4, 0},
    {0.036, 1244.06, 0},
    {0.039, 1069.04, 0},
    {0.042, 927.184, 0},
    {0.045, 810.641, 0},
    {0.05, 658.02, 0},
    {0.055, 542.839, 0},
    {0.06, 453.934, 0},
    {0.07, 328.145, 0},
    {0.08, 245.814, 0},
    {0.09, 189.462, 0},
    {0.1, 149.538, 0},
    {0.11, 120.466, 0},
    {0.12, 98.8205, 0},
    {0.13, 82.4065, 0},
    {0.14, 69.7673, 0},
    {0.15, 59.9077, 0},
    {0.16, 52.1309, 0},
    {0.17, 45.9385, 0},
    {0.18, 40.9672, 0},
    {0.19, 36.9477, 0},
    {0.2, 33.6776, 0},
    {0.21, 31.0031, 0},
    {0.225, 27.8558, 0},
    {0.24, 25.4914, 0},
    {0.26, 23.208, 0},
    {0.28, 21.6205, 0},
    {0.3, 20.5108, 0},
    {0.32, 19.7337, 0},
    {0.35, 18.9849, 0},
    {0.38, 18.5567, 0},
    {0.41, 18.325, 0},
    {0.44, 18.2167, 0},
    {0.47, 18.1888, 0},
    {0.5, 18.2165, 0},
    {0.53, 18.2864, 0},
    {0.56, 18.3926, 0},
    {0.59, 18.5336, 0},
    {0.62, 18.7117, 0},
    {0.65, 18.9313, 0},
    {0.68, 19.199, 0},
    {0.7, 19.4085, 0},
    {0.72, 19.6465, 0},
    {0.74, 19.9164, 0},
    {0.76, 20.2227, 0},
    {0.775, 20.4793, 0},
    {0.79, 20.7618, 0},
    {0.805, 21.073, 0},
    {0.82, 21.4163, 0},
    {0.835, 21.796, 0},
    {0.85, 22.2168, 0},
    {0.865, 22.6848, 0},
    {0.875, 23.0267, 0},
    {0.885, 23.3957, 0},
    {0.895, 23.795, 0},
    {0.905, 24.2286, 0},
    {0.915, 24.7011, 0},
    {0.925, 25.2186, 0},
    {0.935, 25.7884, 0},
    {0.945, 26.4198, 0},
    {0.955, 27.1244, 0},
    {0.961, 27.5877, 0},
    {0.965, 27.9153, 0},
    {0.969, 28.2584, 0},
    {0.972, 28.5259, 0},
    {0.975, 28.8013, 0},
    {0.978, 29.0833, 0},
    {0.981, 29.3684, 0},
    {0.984, 29.6497, 0},
    {0.987, 29.912, 0},
    {0.989, 30.0607, 0},
    {0.992, 30.1879, 0},
    {0.995, 29.9968, 0},
    {0.997271, 29.0782, 0},
    {0.999002, 25.8675, 0},
    {0.999535, 22.0229, 0},
    {0.999746, 18.1177, 0},
    {0.999845, 14.3639, 0},
    {0.999898, 10.7868, 0},
    {0.999928, 7.5319, 0},
    {0.999947, 4.4607, 0},
    {0.99996, 1.4679, 0},
    {0.999968, -1.022, 0},
    {0.999974, -3.4318, 0},
    {0.999979, -6.0038, 0},
    {0.999982, -7.919, 0},
    {0.999985, -10.2478, 0},
    {0.999987, -12.124, 0},
    {0.999989, -14.368, 0},
    {0.99999, -15.6742, 0},
    {0.999991, -17.1401, 0},
    {0.999992, -18.8061, 0},
    {0.99999273, -20.1847, 0},
    {0.99999339, -21.5712, 0},
    {0.9999985, -45.5947, 0},
    {0.99999945, -64.4364, 0},
    {0.99999985, -91.9391, 0},
    {0.99999995, -115.572, 0},
    {0.99999998, -149.28, 0}
    };


IGrid[gq,CFTF,-0.75]={
    {5.*^-8, 4.*^10, 0},
    {5.*^-7, 3.*^9, 0},
    {5.*^-6, 2.06*^8, 0},
    {0.00005, 1.289*^7, 0},
    {0.00007, 8.51*^6, 0},
    {0.0001, 5.456*^6, 0},
    {0.0002, 2.276*^6, 0},
    {0.0003, 1.3534*^6, 0},
    {0.0004, 932200., 0},
    {0.0005, 696400., 0},
    {0.0006, 547700., 0},
    {0.0009, 319100., 0},
    {0.0012, 216250., 0},
    {0.0015, 159330., 0},
    {0.0025, 78113., 0},
    {0.0035, 48267., 0},
    {0.0045, 33449., 0},
    {0.006, 21795.6, 0},
    {0.0075, 15524.9, 0},
    {0.009, 11706.5, 0},
    {0.0105, 9184.8, 0},
    {0.012, 7420.6, 0},
    {0.015, 5158.9, 0},
    {0.018, 3805.42, 0},
    {0.021, 2925.65, 0},
    {0.024, 2319.25, 0},
    {0.027, 1882.53, 0},
    {0.03, 1557.1, 0},
    {0.033, 1307.91, 0},
    {0.036, 1112.78, 0},
    {0.039, 957.124, 0},
    {0.042, 830.978, 0},
    {0.045, 727.357, 0},
    {0.05, 591.678, 0},
    {0.055, 489.294, 0},
    {0.06, 410.269, 0},
    {0.07, 298.448, 0},
    {0.08, 225.229, 0},
    {0.09, 175.079, 0},
    {0.1, 139.511, 0},
    {0.11, 113.576, 0},
    {0.12, 94.2309, 0},
    {0.13, 79.5292, 0},
    {0.14, 68.1781, 0},
    {0.15, 59.2951, 0},
    {0.16, 52.2622, 0},
    {0.17, 46.6374, 0},
    {0.18, 42.0986, 0},
    {0.19, 38.4069, 0},
    {0.2, 35.3831, 0},
    {0.21, 32.8904, 0},
    {0.225, 29.9239, 0},
    {0.24, 27.6586, 0},
    {0.26, 25.4191, 0},
    {0.28, 23.808, 0},
    {0.3, 22.6314, 0},
    {0.32, 21.7599, 0},
    {0.35, 20.8401, 0},
    {0.38, 20.2243, 0},
    {0.41, 19.8007, 0},
    {0.44, 19.5029, 0},
    {0.47, 19.2914, 0},
    {0.5, 19.1429, 0},
    {0.53, 19.0445, 0},
    {0.56, 18.9897, 0},
    {0.59, 18.9763, 0},
    {0.62, 19.0052, 0},
    {0.65, 19.0793, 0},
    {0.68, 19.2036, 0},
    {0.7, 19.3174, 0},
    {0.72, 19.4588, 0},
    {0.74, 19.6304, 0},
    {0.76, 19.8355, 0},
    {0.775, 20.0135, 0},
    {0.79, 20.2144, 0},
    {0.805, 20.4402, 0},
    {0.82, 20.6933, 0},
    {0.835, 20.9767, 0},
    {0.85, 21.2935, 0},
    {0.865, 21.6478, 0},
    {0.875, 21.9071, 0},
    {0.885, 22.1867, 0},
    {0.895, 22.4883, 0},
    {0.905, 22.8141, 0},
    {0.915, 23.1662, 0},
    {0.925, 23.5468, 0},
    {0.935, 23.9582, 0},
    {0.945, 24.4014, 0},
    {0.955, 24.8748, 0},
    {0.961, 25.1696, 0},
    {0.965, 25.3675, 0},
    {0.969, 25.5629, 0},
    {0.972, 25.7045, 0},
    {0.975, 25.8377, 0},
    {0.978, 25.9565, 0},
    {0.981, 26.0507, 0},
    {0.984, 26.1033, 0},
    {0.987, 26.0818, 0},
    {0.989, 25.9961, 0},
    {0.992, 25.6618, 0},
    {0.995, 24.7536, 0},
    {0.997271, 22.847, 0},
    {0.999002, 17.8352, 0},
    {0.999535, 12.4898, 0},
    {0.999746, 7.3149, 0},
    {0.999845, 2.4706, 0},
    {0.999898, -2.0679, 0},
    {0.999928, -6.1492, 0},
    {0.999947, -9.9671, 0},
    {0.99996, -13.6619, 0},
    {0.999968, -16.7195, 0},
    {0.999974, -19.6663, 0},
    {0.999979, -22.7995, 0},
    {0.999982, -25.1253, 0},
    {0.999985, -27.9458, 0},
    {0.999987, -30.2124, 0},
    {0.999989, -32.9173, 0},
    {0.99999, -34.4889, 0},
    {0.999991, -36.2503, 0},
    {0.999992, -38.2491, 0},
    {0.99999273, -39.9009, 0},
    {0.99999339, -41.5603, 0},
    {0.9999985, -70.0626, 0},
    {0.99999945, -92.179, 0},
    {0.99999985, -124.216, 0},
    {0.99999995, -151.576, 0},
    {0.99999998, -190.404, 0}
    };


IGrid[gq,CFTF,-0.5]={
    {5.*^-8, 4.*^10, 0},
    {5.*^-7, 2.7*^9, 0},
    {5.*^-6, 1.81*^8, 0},
    {0.00005, 1.128*^7, 0},
    {0.00007, 7.44*^6, 0},
    {0.0001, 4.772*^6, 0},
    {0.0002, 1.988*^6, 0},
    {0.0003, 1.1813*^6, 0},
    {0.0004, 813200., 0},
    {0.0005, 607200., 0},
    {0.0006, 477400., 0},
    {0.0009, 277880., 0},
    {0.0012, 188190., 0},
    {0.0015, 138590., 0},
    {0.0025, 67861., 0},
    {0.0035, 41898., 0},
    {0.0045, 29019., 0},
    {0.006, 18898.6, 0},
    {0.0075, 13456.7, 0},
    {0.009, 10145.1, 0},
    {0.0105, 7959.2, 0},
    {0.012, 6430.6, 0},
    {0.015, 4472., 0},
    {0.018, 3300.63, 0},
    {0.021, 2539.61, 0},
    {0.024, 2015.25, 0},
    {0.027, 1637.72, 0},
    {0.03, 1356.46, 0},
    {0.033, 1141.12, 0},
    {0.036, 972.515, 0},
    {0.039, 838.018, 0},
    {0.042, 729.02, 0},
    {0.045, 639.479, 0},
    {0.05, 522.217, 0},
    {0.055, 433.702, 0},
    {0.06, 365.353, 0},
    {0.07, 268.554, 0},
    {0.08, 205.07, 0},
    {0.09, 161.495, 0},
    {0.1, 130.509, 0},
    {0.11, 107.842, 0},
    {0.12, 90.8703, 0},
    {0.13, 77.914, 0},
    {0.14, 67.8584, 0},
    {0.15, 59.9418, 0},
    {0.16, 53.6311, 0},
    {0.17, 48.5445, 0},
    {0.18, 44.4038, 0},
    {0.19, 41.0027, 0},
    {0.2, 38.1859, 0},
    {0.21, 35.8353, 0},
    {0.225, 32.9896, 0},
    {0.24, 30.7646, 0},
    {0.26, 28.4939, 0},
    {0.28, 26.7888, 0},
    {0.3, 25.4797, 0},
    {0.32, 24.4529, 0},
    {0.35, 23.2795, 0},
    {0.38, 22.4029, 0},
    {0.41, 21.7225, 0},
    {0.44, 21.1777, 0},
    {0.47, 20.7314, 0},
    {0.5, 20.361, 0},
    {0.53, 20.0531, 0},
    {0.56, 19.8001, 0},
    {0.59, 19.5986, 0},
    {0.62, 19.4474, 0},
    {0.65, 19.3476, 0},
    {0.68, 19.3019, 0},
    {0.7, 19.3032, 0},
    {0.72, 19.3318, 0},
    {0.74, 19.3893, 0},
    {0.76, 19.4778, 0},
    {0.775, 19.5658, 0},
    {0.79, 19.6737, 0},
    {0.805, 19.8027, 0},
    {0.82, 19.9541, 0},
    {0.835, 20.1295, 0},
    {0.85, 20.3304, 0},
    {0.865, 20.5585, 0},
    {0.875, 20.7265, 0},
    {0.885, 20.9077, 0},
    {0.895, 21.1024, 0},
    {0.905, 21.3106, 0},
    {0.915, 21.5317, 0},
    {0.925, 21.7643, 0},
    {0.935, 22.005, 0},
    {0.945, 22.2465, 0},
    {0.955, 22.4732, 0},
    {0.961, 22.5889, 0},
    {0.965, 22.6495, 0},
    {0.969, 22.6887, 0},
    {0.972, 22.6977, 0},
    {0.975, 22.6812, 0},
    {0.978, 22.6286, 0},
    {0.981, 22.5231, 0},
    {0.984, 22.3367, 0},
    {0.987, 22.0198, 0},
    {0.989, 21.6909, 0},
    {0.992, 20.8791, 0},
    {0.995, 19.2326, 0},
    {0.997271, 16.3152, 0},
    {0.999002, 9.4745, 0},
    {0.999535, 2.6158, 0},
    {0.999746, -3.8336, 0},
    {0.999845, -9.7689, 0},
    {0.999898, -15.2667, 0},
    {0.999928, -20.171, 0},
    {0.999947, -24.7313, 0},
    {0.99996, -29.1232, 0},
    {0.999968, -32.744, 0},
    {0.999974, -36.2229, 0},
    {0.999979, -39.9118, 0},
    {0.999982, -42.6438, 0},
    {0.999985, -45.9505, 0},
    {0.999987, -48.6029, 0},
    {0.999989, -51.7629, 0},
    {0.99999, -53.5965, 0},
    {0.999991, -55.6494, 0},
    {0.999992, -57.9766, 0},
    {0.99999273, -59.8978, 0},
    {0.99999339, -61.8261, 0},
    {0.9999985, -94.7313, 0},
    {0.99999945, -120.056, 0},
    {0.99999985, -156.521, 0},
    {0.99999995, -187.513, 0},
    {0.99999998, -231.318, 0}
   };


IGrid[gq,CFTF,-0.25]={
    {5.*^-8, 3.*^10, 0},
    {5.*^-7, 2.2*^9, 0},
    {5.*^-6, 1.53*^8, 0},
    {0.00005, 9.47*^6, 0},
    {0.00007, 6.25*^6, 0},
    {0.0001, 4.001*^6, 0},
    {0.0002, 1.664*^6, 0},
    {0.0003, 988200., 0},
    {0.0004, 679800., 0},
    {0.0005, 507300., 0},
    {0.0006, 398690., 0},
    {0.0009, 231830., 0},
    {0.0012, 156890., 0},
    {0.0015, 115480., 0},
    {0.0025, 56477., 0},
    {0.0035, 34847., 0},
    {0.0045, 24127.5, 0},
    {0.006, 15710., 0},
    {0.0075, 11187.5, 0},
    {0.009, 8437., 0},
    {0.0105, 6622.3, 0},
    {0.012, 5353.69, 0},
    {0.015, 3728.85, 0},
    {0.018, 2757.42, 0},
    {0.021, 2126.39, 0},
    {0.024, 1691.61, 0},
    {0.027, 1378.54, 0},
    {0.03, 1145.25, 0},
    {0.033, 966.586, 0},
    {0.036, 826.642, 0},
    {0.039, 714.953, 0},
    {0.042, 624.388, 0},
    {0.045, 549.942, 0},
    {0.05, 452.355, 0},
    {0.055, 378.59, 0},
    {0.06, 321.539, 0},
    {0.07, 240.524, 0},
    {0.08, 187.159, 0},
    {0.09, 150.338, 0},
    {0.1, 123.995, 0},
    {0.11, 104.589, 0},
    {0.12, 89.9434, 0},
    {0.13, 78.6625, 0},
    {0.14, 69.8192, 0},
    {0.15, 62.7796, 0},
    {0.16, 57.0989, 0},
    {0.17, 52.4584, 0},
    {0.18, 48.6253, 0},
    {0.19, 45.4266, 0},
    {0.2, 42.732, 0},
    {0.21, 40.4419, 0},
    {0.225, 37.6018, 0},
    {0.24, 35.3096, 0},
    {0.26, 32.8767, 0},
    {0.28, 30.9591, 0},
    {0.3, 29.4104, 0},
    {0.32, 28.1319, 0},
    {0.35, 26.5768, 0},
    {0.38, 25.3286, 0},
    {0.41, 24.2954, 0},
    {0.44, 23.4195, 0},
    {0.47, 22.6647, 0},
    {0.5, 22.0073, 0},
    {0.53, 21.4322, 0},
    {0.56, 20.9297, 0},
    {0.59, 20.4939, 0},
    {0.62, 20.121, 0},
    {0.65, 19.8097, 0},
    {0.68, 19.5594, 0},
    {0.7, 19.4268, 0},
    {0.72, 19.3222, 0},
    {0.74, 19.246, 0},
    {0.76, 19.1991, 0},
    {0.775, 19.1835, 0},
    {0.79, 19.1851, 0},
    {0.805, 19.2041, 0},
    {0.82, 19.2409, 0},
    {0.835, 19.2955, 0},
    {0.85, 19.3677, 0},
    {0.865, 19.4569, 0},
    {0.875, 19.5251, 0},
    {0.885, 19.5994, 0},
    {0.895, 19.6785, 0},
    {0.905, 19.7603, 0},
    {0.915, 19.8416, 0},
    {0.925, 19.9171, 0},
    {0.935, 19.9779, 0},
    {0.945, 20.0084, 0},
    {0.955, 19.9792, 0},
    {0.961, 19.9104, 0},
    {0.965, 19.8301, 0},
    {0.969, 19.7099, 0},
    {0.972, 19.5838, 0},
    {0.975, 19.4156, 0},
    {0.978, 19.19, 0},
    {0.981, 18.8835, 0},
    {0.984, 18.458, 0},
    {0.987, 17.8468, 0},
    {0.989, 17.2768, 0},
    {0.992, 15.9945, 0},
    {0.995, 13.6269, 0},
    {0.997271, 9.7328, 0},
    {0.999002, 1.1493, 0},
    {0.999535, -7.1329, 0},
    {0.999746, -14.7707, 0},
    {0.999845, -21.7169, 0},
    {0.999898, -28.0994, 0},
    {0.999928, -33.7599, 0},
    {0.999947, -39.0001, 0},
    {0.99996, -44.0288, 0},
    {0.999968, -48.1627, 0},
    {0.999974, -52.1258, 0},
    {0.999979, -56.3193, 0},
    {0.999982, -59.4198, 0},
    {0.999985, -63.1667, 0},
    {0.999987, -66.1681, 0},
    {0.999989, -69.7394, 0},
    {0.99999, -71.8094, 0},
    {0.999991, -74.1253, 0},
    {0.999992, -76.7484, 0},
    {0.99999273, -78.9122, 0},
    {0.99999339, -81.0824, 0},
    {0.9999985, -117.93, 0},
    {0.99999945, -146.106, 0},
    {0.99999985, -186.484, 0},
    {0.99999995, -220.668, 0},
    {0.99999998, -268.827, 0}
    };


IGrid[gq,CFTF,0.0]={
    {5.*^-8, 2.*^10, 0},
    {5.*^-7, 1.8*^9, 0},
    {5.*^-6, 1.21*^8, 0},
    {0.00005, 7.45*^6, 0},
    {0.00007, 4.906*^6, 0},
    {0.0001, 3.14*^6, 0},
    {0.0002, 1.304*^6, 0},
    {0.0003, 773400., 0},
    {0.0004, 531700., 0},
    {0.0005, 396500., 0},
    {0.0006, 311490., 0},
    {0.0009, 180960., 0},
    {0.0012, 122390., 0},
    {0.0015, 90048., 0},
    {0.0025, 44021., 0},
    {0.0035, 27167., 0},
    {0.0045, 18820., 0},
    {0.006, 12269.4, 0},
    {0.0075, 8751.2, 0},
    {0.009, 6611.8, 0},
    {0.0105, 5200.3, 0},
    {0.012, 4213.46, 0},
    {0.015, 2949.01, 0},
    {0.018, 2192.47, 0},
    {0.021, 1700.54, 0},
    {0.024, 1361.18, 0},
    {0.027, 1116.49, 0},
    {0.03, 933.877, 0},
    {0.033, 793.782, 0},
    {0.036, 683.849, 0},
    {0.039, 595.941, 0},
    {0.042, 524.51, 0},
    {0.045, 465.663, 0},
    {0.05, 388.286, 0},
    {0.055, 329.55, 0},
    {0.06, 283.916, 0},
    {0.07, 218.647, 0},
    {0.08, 175.178, 0},
    {0.09, 144.814, 0},
    {0.1, 122.795, 0},
    {0.11, 106.331, 0},
    {0.12, 93.7047, 0},
    {0.13, 83.8095, 0},
    {0.14, 75.908, 0},
    {0.15, 69.4937, 0},
    {0.16, 64.2098, 0},
    {0.17, 59.7993, 0},
    {0.18, 56.0737, 0},
    {0.19, 52.8921, 0},
    {0.2, 50.1478, 0},
    {0.21, 47.7587, 0},
    {0.225, 44.7052, 0},
    {0.24, 42.1492, 0},
    {0.26, 39.3212, 0},
    {0.28, 36.9871, 0},
    {0.3, 35.0193, 0},
    {0.32, 33.3299, 0},
    {0.35, 31.1868, 0},
    {0.38, 29.3927, 0},
    {0.41, 27.8577, 0},
    {0.44, 26.5231, 0},
    {0.47, 25.3492, 0},
    {0.5, 24.3088, 0},
    {0.53, 23.3826, 0},
    {0.56, 22.5568, 0},
    {0.59, 21.8215, 0},
    {0.62, 21.1693, 0},
    {0.65, 20.5948, 0},
    {0.68, 20.0939, 0},
    {0.7, 19.7993, 0},
    {0.72, 19.5353, 0},
    {0.74, 19.3011, 0},
    {0.76, 19.0959, 0},
    {0.775, 18.9606, 0},
    {0.79, 18.8406, 0},
    {0.805, 18.7352, 0},
    {0.82, 18.6436, 0},
    {0.835, 18.5646, 0},
    {0.85, 18.4961, 0},
    {0.865, 18.4353, 0},
    {0.875, 18.397, 0},
    {0.885, 18.3581, 0},
    {0.895, 18.316, 0},
    {0.905, 18.2668, 0},
    {0.915, 18.2046, 0},
    {0.925, 18.1207, 0},
    {0.935, 18.0012, 0},
    {0.945, 17.8229, 0},
    {0.955, 17.5444, 0},
    {0.961, 17.298, 0},
    {0.965, 17.0833, 0},
    {0.969, 16.8123, 0},
    {0.972, 16.5595, 0},
    {0.975, 16.2499, 0},
    {0.978, 15.8643, 0},
    {0.981, 15.3735, 0},
    {0.984, 14.7306, 0},
    {0.987, 13.855, 0},
    {0.989, 13.0706, 0},
    {0.992, 11.3751, 0},
    {0.995, 8.3865, 0},
    {0.997271, 3.6717, 0},
    {0.999002, -6.3284, 0},
    {0.999535, -15.7307, 0},
    {0.999746, -24.2829, 0},
    {0.999845, -31.9939, 0},
    {0.999898, -39.037, 0},
    {0.999928, -45.2562, 0},
    {0.999947, -50.9945, 0},
    {0.99996, -56.486, 0},
    {0.999968, -60.9908, 0},
    {0.999974, -65.3019, 0},
    {0.999979, -69.8562, 0},
    {0.999982, -73.219, 0},
    {0.999985, -77.2782, 0},
    {0.999987, -80.5263, 0},
    {0.999989, -84.3872, 0},
    {0.99999, -86.6234, 0},
    {0.999991, -89.1235, 0},
    {0.999992, -91.9535, 0},
    {0.99999273, -94.2865, 0},
    {0.99999339, -96.6253, 0},
    {0.9999985, -136.174, 0},
    {0.99999945, -166.26, 0},
    {0.99999985, -209.21, 0},
    {0.99999995, -245.456, 0},
    {0.99999998, -296.384, 0}
    };


IGrid[gq,CFTF,0.25]={
    {5.*^-8, 2.*^10, 0},
    {5.*^-7, 1.3*^9, 0},
    {5.*^-6, 8.5*^7, 0},
    {0.00005, 5.23*^6, 0},
    {0.00007, 3.441*^6, 0},
    {0.0001, 2.201*^6, 0},
    {0.0002, 912400., 0},
    {0.0003, 540800., 0},
    {0.0004, 371600., 0},
    {0.0005, 277090., 0},
    {0.0006, 217640., 0},
    {0.0009, 126460., 0},
    {0.0012, 85580., 0},
    {0.0015, 63011., 0},
    {0.0025, 30902., 0},
    {0.0035, 19142., 0},
    {0.0045, 13314.4, 0},
    {0.006, 8735.5, 0},
    {0.0075, 6272.1, 0},
    {0.009, 4771.2, 0},
    {0.0105, 3778.91, 0},
    {0.012, 3083.63, 0},
    {0.015, 2189.79, 0},
    {0.018, 1652.34, 0},
    {0.021, 1301.04, 0},
    {0.024, 1057.37, 0},
    {0.027, 880.678, 0},
    {0.03, 748.037, 0},
    {0.033, 645.662, 0},
    {0.036, 564.827, 0},
    {0.039, 499.772, 0},
    {0.042, 446.564, 0},
    {0.045, 402.434, 0},
    {0.05, 343.882, 0},
    {0.055, 298.907, 0},
    {0.06, 263.535, 0},
    {0.07, 212.006, 0},
    {0.08, 176.767, 0},
    {0.09, 151.465, 0},
    {0.1, 132.586, 0},
    {0.11, 118.053, 0},
    {0.12, 106.573, 0},
    {0.13, 97.3029, 0},
    {0.14, 89.6755, 0},
    {0.15, 83.2964, 0},
    {0.16, 77.8847, 0},
    {0.17, 73.2353, 0},
    {0.18, 69.1958, 0},
    {0.19, 65.6509, 0},
    {0.2, 62.5121, 0},
    {0.21, 59.7102, 0},
    {0.225, 56.0231, 0},
    {0.24, 52.8341, 0},
    {0.26, 49.1844, 0},
    {0.28, 46.0685, 0},
    {0.3, 43.3662, 0},
    {0.32, 40.9916, 0},
    {0.35, 37.9116, 0},
    {0.38, 35.2822, 0},
    {0.41, 33.0034, 0},
    {0.44, 31.0053, 0},
    {0.47, 29.2384, 0},
    {0.5, 27.6658, 0},
    {0.53, 26.2601, 0},
    {0.56, 25., 0},
    {0.59, 23.8689, 0},
    {0.62, 22.8536, 0},
    {0.65, 21.9431, 0},
    {0.68, 21.1283, 0},
    {0.7, 20.6343, 0},
    {0.72, 20.177, 0},
    {0.74, 19.7543, 0},
    {0.76, 19.3637, 0},
    {0.775, 19.0904, 0},
    {0.79, 18.8324, 0},
    {0.805, 18.5883, 0},
    {0.82, 18.3562, 0},
    {0.835, 18.1336, 0},
    {0.85, 17.9171, 0},
    {0.865, 17.7021, 0},
    {0.875, 17.5564, 0},
    {0.885, 17.4056, 0},
    {0.895, 17.246, 0},
    {0.905, 17.0721, 0},
    {0.915, 16.8764, 0},
    {0.925, 16.6479, 0},
    {0.935, 16.3693, 0},
    {0.945, 16.0124, 0},
    {0.955, 15.5282, 0},
    {0.961, 15.1403, 0},
    {0.965, 14.8212, 0},
    {0.969, 14.4356, 0},
    {0.972, 14.0885, 0},
    {0.975, 13.6758, 0},
    {0.978, 13.1762, 0},
    {0.981, 12.5576, 0},
    {0.984, 11.7687, 0},
    {0.987, 10.7218, 0},
    {0.989, 9.8037, 0},
    {0.992, 7.8626, 0},
    {0.995, 4.5334, 0},
    {0.997271, -0.5832, 0},
    {0.999002, -11.1606, 0},
    {0.999535, -20.927, 0},
    {0.999746, -29.7224, 0},
    {0.999845, -37.6023, 0},
    {0.999898, -44.7678, 0},
    {0.999928, -51.0743, 0},
    {0.999947, -56.8784, 0},
    {0.99996, -62.4215, 0},
    {0.999968, -66.9609, 0},
    {0.999974, -71.2994, 0},
    {0.999979, -75.8771, 0},
    {0.999982, -79.2537, 0},
    {0.999985, -83.3258, 0},
    {0.999987, -86.5815, 0},
    {0.999989, -90.4484, 0},
    {0.99999, -92.6867, 0},
    {0.999991, -95.188, 0},
    {0.999992, -98.0178, 0},
    {0.99999273, -100.35, 0},
    {0.99999339, -102.686, 0},
    {0.9999985, -142.073, 0},
    {0.99999945, -171.914, 0},
    {0.99999985, -214.384, 0},
    {0.99999995, -250.133, 0},
    {0.99999998, -300.255, 0}
   };


IGrid[gq,CFTF,0.5]={
    {5.*^-8, 1.*^10, 0},
    {5.*^-7, 7.*^8, 0},
    {5.*^-6, 4.8*^7, 0},
    {0.00005, 2.946*^6, 0},
    {0.00007, 1.939*^6, 0},
    {0.0001, 1.241*^6, 0},
    {0.0002, 515900., 0},
    {0.0003, 306700., 0},
    {0.0004, 211350., 0},
    {0.0005, 158040., 0},
    {0.0006, 124480., 0},
    {0.0009, 72900., 0},
    {0.0012, 49705., 0},
    {0.0015, 36859., 0},
    {0.0025, 18479., 0},
    {0.0035, 11680.8, 0},
    {0.0045, 8280.6, 0},
    {0.006, 5580.8, 0},
    {0.0075, 4109.8, 0},
    {0.009, 3202.61, 0},
    {0.0105, 2595.68, 0},
    {0.012, 2165.5, 0},
    {0.015, 1603.5, 0},
    {0.018, 1258.07, 0},
    {0.021, 1027.42, 0},
    {0.024, 864.077, 0},
    {0.027, 743.198, 0},
    {0.03, 650.629, 0},
    {0.033, 577.771, 0},
    {0.036, 519.127, 0},
    {0.039, 471.031, 0},
    {0.042, 430.956, 0},
    {0.045, 397.106, 0},
    {0.05, 351.128, 0},
    {0.055, 314.766, 0},
    {0.06, 285.345, 0},
    {0.07, 240.752, 0},
    {0.08, 208.624, 0},
    {0.09, 184.399, 0},
    {0.1, 165.477, 0},
    {0.11, 150.278, 0},
    {0.12, 137.788, 0},
    {0.13, 127.327, 0},
    {0.14, 118.425, 0},
    {0.15, 110.748, 0},
    {0.16, 104.05, 0},
    {0.17, 98.1459, 0},
    {0.18, 92.8966, 0},
    {0.19, 88.1931, 0},
    {0.2, 83.9497, 0},
    {0.21, 80.0981, 0},
    {0.225, 74.9372, 0},
    {0.24, 70.3901, 0},
    {0.26, 65.0957, 0},
    {0.28, 60.5063, 0},
    {0.3, 56.4822, 0},
    {0.32, 52.9195, 0},
    {0.35, 48.2735, 0},
    {0.38, 44.2974, 0},
    {0.41, 40.8537, 0},
    {0.44, 37.8425, 0},
    {0.47, 35.1896, 0},
    {0.5, 32.8381, 0},
    {0.53, 30.744, 0},
    {0.56, 28.8722, 0},
    {0.59, 27.1947, 0},
    {0.62, 25.6883, 0},
    {0.65, 24.3338, 0},
    {0.68, 23.1149, 0},
    {0.7, 22.3705, 0},
    {0.72, 21.6759, 0},
    {0.74, 21.0275, 0},
    {0.76, 20.4213, 0},
    {0.775, 19.9921, 0},
    {0.79, 19.5825, 0},
    {0.805, 19.1905, 0},
    {0.82, 18.8137, 0},
    {0.835, 18.4491, 0},
    {0.85, 18.0929, 0},
    {0.865, 17.74, 0},
    {0.875, 17.5032, 0},
    {0.885, 17.2618, 0},
    {0.895, 17.012, 0},
    {0.905, 16.7487, 0},
    {0.915, 16.4645, 0},
    {0.925, 16.1488, 0},
    {0.935, 15.7852, 0},
    {0.945, 15.3475, 0},
    {0.955, 14.7903, 0},
    {0.961, 14.3655, 0},
    {0.965, 14.0266, 0},
    {0.969, 13.6266, 0},
    {0.972, 13.2739, 0},
    {0.975, 12.8616, 0},
    {0.978, 12.3708, 0},
    {0.981, 11.7729, 0},
    {0.984, 11.0227, 0},
    {0.987, 10.0429, 0},
    {0.989, 9.1947, 0},
    {0.992, 7.426, 0},
    {0.995, 4.4437, 0},
    {0.997271, -0.065, 0},
    {0.999002, -9.2352, 0},
    {0.999535, -17.6039, 0},
    {0.999746, -25.0915, 0},
    {0.999845, -31.7716, 0},
    {0.999898, -37.828, 0},
    {0.999928, -43.1467, 0},
    {0.999947, -48.0333, 0},
    {0.99996, -52.6936, 0},
    {0.999968, -56.5058, 0},
    {0.999974, -60.146, 0},
    {0.999979, -63.9835, 0},
    {0.999982, -66.8122, 0},
    {0.999985, -70.2214, 0},
    {0.999987, -72.9456, 0},
    {0.999989, -76.1795, 0},
    {0.99999, -78.0505, 0},
    {0.999991, -80.1407, 0},
    {0.999992, -82.5046, 0},
    {0.99999273, -84.4519, 0},
    {0.99999339, -86.4026, 0},
    {0.9999985, -119.213, 0},
    {0.99999945, -144., 0},
    {0.99999985, -179.202, 0},
    {0.99999995, -208.781, 0},
    {0.99999998, -250.188, 0}
   };


==> anc/IqgCATF.txt <==
IGrid[qg,CATF,-1.0]={
    {5.*^-8, 8.2981*^8, 218103.},
    {5.*^-7, 8.2968*^7, 21670.4},
    {5.*^-6, 8.2921*^6, 2154.53},
    {0.00005, 394164., 213.511},
    {0.00007, 366889., 152.191},
    {0.0001, 255282., 106.252},
    {0.0002, 125471., 52.7818},
    {0.0003, 83674.7, 35.012},
    {0.0004, 62122.9, 26.1472},
    {0.0005, 49238.3, 20.8379},
    {0.0006, 40697.6, 17.3045},
    {0.0009, 26480.7, 11.4314},
    {0.0012, 19469.2, 8.5061},
    {0.0015, 15282.9, 6.7568},
    {0.0025, 8687.59, 3.9734},
    {0.0035, 5922.51, 2.7904},
    {0.0045, 4417.02, 2.138},
    {0.006, 3128.82, 1.5715},
    {0.0075, 2375.7, 1.2346},
    {0.009, 1885.69, 1.0118},
    {0.0105, 1543.68, 0.8538},
    {0.012, 1292.8, 0.7362},
    {0.015, 952.214, 0.5732},
    {0.018, 734.276, 0.4659},
    {0.021, 584.625, 0.3902},
    {0.024, 476.592, 0.3341},
    {0.027, 395.637, 0.2909},
    {0.03, 333.203, 0.2568},
    {0.033, 283.929, 0.2292},
    {0.036, 244.306, 0.2064},
    {0.039, 211.945, 0.1874},
    {0.042, 185.165, 0.1712},
    {0.045, 162.755, 0.1574},
    {0.05, 132.786, 0.1382},
    {0.055, 109.654, 0.1228},
    {0.06, 91.4691, 0.1102},
    {0.07, 65.2361, 0.0909},
    {0.08, 47.7763, 0.0769},
    {0.09, 35.7576, 0.0664},
    {0.1, 27.2767, 0.0583},
    {0.11, 21.1813, 0.0519},
    {0.12, 16.7407, 0.0468},
    {0.13, 13.4741, 0.0426},
    {0.14, 11.0555, 0.0393},
    {0.15, 9.258, 0.0364},
    {0.16, 7.9208, 0.0341},
    {0.17, 6.9276, 0.0321},
    {0.18, 6.1931, 0.0304},
    {0.19, 5.6539, 0.029},
    {0.2, 5.2628, 0.0278},
    {0.21, 4.984, 0.0268},
    {0.225, 4.7184, 0.0254},
    {0.24, 4.5792, 0.0244},
    {0.26, 4.515, 0.0232},
    {0.28, 4.5304, 0.0224},
    {0.3, 4.5865, 0.0217},
    {0.32, 4.6621, 0.0212},
    {0.35, 4.7905, 0.0206},
    {0.38, 4.9298, 0.0203},
    {0.41, 5.0866, 0.0202},
    {0.44, 5.2745, 0.0203},
    {0.47, 5.5085, 0.0207},
    {0.5, 5.8027, 0.0212},
    {0.53, 6.1678, 0.022},
    {0.56, 6.6093, 0.0231},
    {0.59, 7.1269, 0.0246},
    {0.62, 7.712, 0.0263},
    {0.65, 8.3453, 0.0285},
    {0.68, 8.9934, 0.0311},
    {0.7, 9.4081, 0.0331},
    {0.72, 9.7836, 0.0354},
    {0.74, 10.0891, 0.038},
    {0.76, 10.2838, 0.0409},
    {0.775, 10.3245, 0.0433},
    {0.79, 10.2411, 0.0459},
    {0.805, 9.9936, 0.0488},
    {0.82, 9.5299, 0.052},
    {0.835, 8.7807, 0.0555},
    {0.85, 7.6515, 0.0593},
    {0.865, 6.0102, 0.0637},
    {0.875, 4.5414, 0.0669},
    {0.885, 2.6851, 0.0703},
    {0.895, 0.3381, 0.0741},
    {0.905, -2.6402, 0.0783},
    {0.915, -6.4481, 0.0829},
    {0.925, -11.3744, 0.0882},
    {0.935, -17.8584, 0.0941},
    {0.945, -26.609, 0.101},
    {0.955, -38.8547, 0.1093},
    {0.961, -48.781, 0.1152},
    {0.965, -56.9669, 0.1196},
    {0.969, -66.86, 0.1246},
    {0.972, -75.7513, 0.1288},
    {0.975, -86.3042, 0.1334},
    {0.978, -99.0531, 0.1386},
    {0.981, -114.808, 0.1447},
    {0.984, -134.868, 0.1518},
    {0.987, -161.483, 0.1604},
    {0.989, -184.859, 0.1674},
    {0.992, -234.513, 0.1809},
    {0.995, -320.827, 0.2013},
    {0.997271, -457.107, 0.2287},
    {0.999002, -754.287, 0.2775},
    {0.999535, -1046.95, 0.3178},
    {0.999746, -1324.65, 0.3521},
    {0.999845, -1584.14, 0.3818},
    {0.999898, -1828.39, 0.4082},
    {0.999928, -2049.63, 0.4311},
    {0.999947, -2258.22, 0.4519},
    {0.99996, -2461.73, 0.4717},
    {0.999968, -2631.44, 0.4878},
    {0.999974, -2796.13, 0.5031},
    {0.999979, -2972.5, 0.5192},
    {0.999982, -3104.26, 0.5309},
    {0.999985, -3265.02, 0.5451},
    {0.999987, -3394.98, 0.5564},
    {0.999989, -3550.97, 0.5698},
    {0.99999, -3642.07, 0.5776},
    {0.999991, -3744.54, 0.5862},
    {0.999992, -3861.34, 0.5959},
    {0.99999273, -3958.23, 0.6039},
    {0.99999339, -4056.02, 0.612},
    {0.9999985, -5790.81, 0.7467},
    {0.99999945, -7207.05, 0.8478},
    {0.99999985, -9359.31, 0.9924},
    {0.99999995, -11285.9, 1.1147},
    {0.99999998, -14149.7, 1.2876}
    };


IGrid[qg,CATF,-0.75]={
    {5.*^-8, 7.7236*^8, 664899.},
    {5.*^-7, 7.723*^7, 65964.4},
    {5.*^-6, 7.7176*^6, 6547.69},
    {0.00005, 378294., 648.151},
    {0.00007, 347019., 461.919},
    {0.0001, 241374., 322.461},
    {0.0002, 118696., 160.147},
    {0.0003, 79140.4, 106.225},
    {0.0004, 58772., 79.3309},
    {0.0005, 46589.9, 63.2246},
    {0.0006, 38495.3, 52.495},
    {0.0009, 25051.9, 34.6748},
    {0.0012, 18424.1, 25.8047},
    {0.0015, 14462.1, 20.4983},
    {0.0025, 8222.48, 12.0555},
    {0.0035, 5606.42, 8.4661},
    {0.0045, 4181.7, 6.4867},
    {0.006, 2962.48, 4.7681},
    {0.0075, 2249.54, 3.7456},
    {0.009, 1785.64, 3.0691},
    {0.0105, 1461.8, 2.5896},
    {0.012, 1224.23, 2.2324},
    {0.015, 901.668, 1.7372},
    {0.018, 695.207, 1.4113},
    {0.021, 553.428, 1.1811},
    {0.024, 451.067, 1.0104},
    {0.027, 374.347, 0.8792},
    {0.03, 315.169, 0.7753},
    {0.033, 268.461, 0.6912},
    {0.036, 230.903, 0.6218},
    {0.039, 200.215, 0.5636},
    {0.042, 174.819, 0.5143},
    {0.045, 153.567, 0.4719},
    {0.05, 125.139, 0.4133},
    {0.055, 103.191, 0.366},
    {0.06, 85.929, 0.3272},
    {0.07, 61.0176, 0.2675},
    {0.08, 44.4214, 0.224},
    {0.09, 32.9844, 0.191},
    {0.1, 24.9043, 0.1654},
    {0.11, 19.0877, 0.1451},
    {0.12, 14.8414, 0.1286},
    {0.13, 11.7094, 0.1151},
    {0.14, 9.3838, 0.1038},
    {0.15, 7.6479, 0.0944},
    {0.16, 6.3503, 0.0864},
    {0.17, 5.3804, 0.0796},
    {0.18, 4.6568, 0.0737},
    {0.19, 4.1198, 0.0686},
    {0.2, 3.7244, 0.0642},
    {0.21, 3.4365, 0.0604},
    {0.225, 3.1513, 0.0555},
    {0.24, 2.988, 0.0515},
    {0.26, 2.8881, 0.0471},
    {0.28, 2.8662, 0.0436},
    {0.3, 2.8845, 0.0408},
    {0.32, 2.9224, 0.0386},
    {0.35, 2.9934, 0.036},
    {0.38, 3.0734, 0.0341},
    {0.41, 3.1659, 0.0329},
    {0.44, 3.2821, 0.0321},
    {0.47, 3.4341, 0.0317},
    {0.5, 3.6334, 0.0318},
    {0.53, 3.8883, 0.0324},
    {0.56, 4.203, 0.0334},
    {0.59, 4.5758, 0.0349},
    {0.62, 4.998, 0.0369},
    {0.65, 5.4509, 0.0394},
    {0.68, 5.9042, 0.0425},
    {0.7, 6.1833, 0.0449},
    {0.72, 6.421, 0.0477},
    {0.74, 6.5902, 0.0508},
    {0.76, 6.6546, 0.0543},
    {0.775, 6.6056, 0.0572},
    {0.79, 6.4437, 0.0604},
    {0.805, 6.1338, 0.0639},
    {0.82, 5.6309, 0.0677},
    {0.835, 4.8751, 0.072},
    {0.85, 3.7847, 0.0767},
    {0.865, 2.2466, 0.0819},
    {0.875, 0.8945, 0.0858},
    {0.885, -0.7935, 0.09},
    {0.895, -2.9055, 0.0946},
    {0.905, -5.5623, 0.0996},
    {0.915, -8.9323, 0.1053},
    {0.925, -13.2611, 0.1118},
    {0.935, -18.9227, 0.1192},
    {0.945, -26.5195, 0.1279},
    {0.955, -37.0917, 0.1383},
    {0.961, -45.6279, 0.1457},
    {0.965, -52.6497, 0.1513},
    {0.969, -61.12, 0.1577},
    {0.972, -68.7195, 0.163},
    {0.975, -77.7265, 0.1689},
    {0.978, -88.5929, 0.1757},
    {0.981, -102.002, 0.1834},
    {0.984, -119.052, 0.1925},
    {0.987, -141.642, 0.2036},
    {0.989, -161.46, 0.2127},
    {0.992, -203.503, 0.2303},
    {0.995, -276.478, 0.2571},
    {0.997271, -391.536, 0.2934},
    {0.999002, -642.132, 0.3581},
    {0.999535, -888.72, 0.4113},
    {0.999746, -1122.61, 0.4563},
    {0.999845, -1341.09, 0.4956},
    {0.999898, -1546.74, 0.5307},
    {0.999928, -1732.97, 0.5617},
    {0.999947, -1908.54, 0.5901},
    {0.99996, -2079.82, 0.6172},
    {0.999968, -2222.65, 0.6394},
    {0.999974, -2361.25, 0.6606},
    {0.999979, -2509.67, 0.683},
    {0.999982, -2620.54, 0.6996},
    {0.999985, -2755.81, 0.7198},
    {0.999987, -2865.17, 0.7358},
    {0.999989, -2996.43, 0.7548},
    {0.99999, -3073.07, 0.7659},
    {0.999991, -3159.3, 0.7782},
    {0.999992, -3257.58, 0.7922},
    {0.99999273, -3339.12, 0.8037},
    {0.99999339, -3421.35, 0.8154},
    {0.9999985, -4880.82, 1.0123},
    {0.99999945, -6072.17, 1.1647},
    {0.99999985, -7882.56, 1.3862},
    {0.99999995, -9502.86, 1.5767},
    {0.99999998, -11911.4, 1.8504}
    };


IGrid[qg,CATF,-0.5]={
    {5.*^-8, 7.096*^8, 642762.},
    {5.*^-7, 7.095*^7, 63767.3},
    {5.*^-6, 7.0895*^6, 6320.17},
    {0.00005, 366357., 625.941},
    {0.00007, 325214., 446.157},
    {0.0001, 226246., 311.465},
    {0.0002, 111293., 154.734},
    {0.0003, 74166.1, 102.643},
    {0.0004, 55082.4, 76.6588},
    {0.0005, 43669.5, 61.0958},
    {0.0006, 36085.9, 50.7359},
    {0.0009, 23491.8, 33.521},
    {0.0012, 17275.4, 24.9491},
    {0.0015, 13562.7, 19.8209},
    {0.0025, 7712.83, 11.6613},
    {0.0035, 5259.68, 8.1921},
    {0.0045, 3923.44, 6.2785},
    {0.006, 2779.73, 4.6168},
    {0.0075, 2110.89, 3.6278},
    {0.009, 1675.51, 2.9737},
    {0.0105, 1371.6, 2.5098},
    {0.012, 1148.62, 2.1644},
    {0.015, 845.83, 1.6852},
    {0.018, 652.007, 1.3698},
    {0.021, 518.865, 1.147},
    {0.024, 422.746, 0.9818},
    {0.027, 350.691, 0.8547},
    {0.03, 295.104, 0.7541},
    {0.033, 251.23, 0.6727},
    {0.036, 215.933, 0.6054},
    {0.039, 187.101, 0.5491},
    {0.042, 163.237, 0.5012},
    {0.045, 143.258, 0.4601},
    {0.05, 116.53, 0.4033},
    {0.055, 95.8852, 0.3574},
    {0.06, 79.6466, 0.3198},
    {0.07, 56.1925, 0.2618},
    {0.08, 40.5533, 0.2195},
    {0.09, 29.7621, 0.1876},
    {0.1, 22.1234, 0.1627},
    {0.11, 16.6141, 0.143},
    {0.12, 12.5815, 0.127},
    {0.13, 9.5982, 0.1139},
    {0.14, 7.3733, 0.103},
    {0.15, 5.7054, 0.0939},
    {0.16, 4.4506, 0.0862},
    {0.17, 3.5054, 0.0796},
    {0.18, 2.7934, 0.0739},
    {0.19, 2.2585, 0.069},
    {0.2, 1.8578, 0.0648},
    {0.21, 1.5598, 0.0611},
    {0.225, 1.2527, 0.0563},
    {0.24, 1.0624, 0.0524},
    {0.26, 0.923, 0.0482},
    {0.28, 0.8595, 0.0448},
    {0.3, 0.8358, 0.042},
    {0.32, 0.8314, 0.0398},
    {0.35, 0.8385, 0.0373},
    {0.38, 0.8514, 0.0354},
    {0.41, 0.8711, 0.0341},
    {0.44, 0.905, 0.0333},
    {0.47, 0.9622, 0.0329},
    {0.5, 1.0512, 0.0329},
    {0.53, 1.1774, 0.0334},
    {0.56, 1.3433, 0.0344},
    {0.59, 1.5455, 0.0358},
    {0.62, 1.7745, 0.0377},
    {0.65, 2.0132, 0.0401},
    {0.68, 2.2333, 0.043},
    {0.7, 2.3489, 0.0454},
    {0.72, 2.4196, 0.048},
    {0.74, 2.4216, 0.051},
    {0.76, 2.3242, 0.0543},
    {0.775, 2.1617, 0.0571},
    {0.79, 1.8967, 0.0602},
    {0.805, 1.5011, 0.0635},
    {0.82, 0.9368, 0.0672},
    {0.835, 0.1539, 0.0712},
    {0.85, -0.9153, 0.0757},
    {0.865, -2.3636, 0.0807},
    {0.875, -3.6033, 0.0843},
    {0.885, -5.1238, 0.0883},
    {0.895, -6.9968, 0.0926},
    {0.905, -9.3195, 0.0974},
    {0.915, -12.2292, 0.1027},
    {0.925, -15.925, 0.1087},
    {0.935, -20.7088, 0.1157},
    {0.945, -27.0641, 0.1238},
    {0.955, -35.8293, 0.1335},
    {0.961, -42.8578, 0.1404},
    {0.965, -48.616, 0.1457},
    {0.969, -55.5385, 0.1516},
    {0.972, -61.7325, 0.1565},
    {0.975, -69.056, 0.1621},
    {0.978, -77.8695, 0.1683},
    {0.981, -88.7188, 0.1756},
    {0.984, -102.48, 0.1841},
    {0.987, -120.67, 0.1944},
    {0.989, -136.594, 0.2028},
    {0.992, -170.308, 0.2191},
    {0.995, -228.671, 0.2439},
    {0.997271, -320.463, 0.2776},
    {0.999002, -519.923, 0.3382},
    {0.999535, -715.918, 0.3882},
    {0.999746, -901.664, 0.4304},
    {0.999845, -1075.11, 0.4668},
    {0.999898, -1238.3, 0.4993},
    {0.999928, -1386.06, 0.5276},
    {0.999947, -1525.33, 0.5536},
    {0.99996, -1661.2, 0.5784},
    {0.999968, -1774.47, 0.5987},
    {0.999974, -1884.39, 0.6181},
    {0.999979, -2002.08, 0.6386},
    {0.999982, -2089.99, 0.6538},
    {0.999985, -2197.25, 0.672},
    {0.999987, -2283.96, 0.6865},
    {0.999989, -2388.01, 0.7039},
    {0.99999, -2448.77, 0.7139},
    {0.999991, -2517.13, 0.7252},
    {0.999992, -2595.03, 0.738},
    {0.99999273, -2659.68, 0.7486},
    {0.99999339, -2724.86, 0.7591},
    {0.9999985, -3881.59, 0.9383},
    {0.99999945, -4825.51, 1.076},
    {0.99999985, -6259.72, 1.2765},
    {0.99999995, -7543.28, 1.448},
    {0.99999998, -9450.99, 1.6942}
   };


IGrid[qg,CATF,-0.25]={
    {5.*^-8, 6.4196*^8, 616162.},
    {5.*^-7, 6.4181*^7, 61027.7},
    {5.*^-6, 6.4127*^6, 6057.83},
    {0.00005, 362558., 600.07},
    {0.00007, 258200., 427.796},
    {0.0001, 209946., 298.673},
    {0.0002, 103322., 148.404},
    {0.0003, 68806.6, 98.4634},
    {0.0004, 51103.4, 73.5439},
    {0.0005, 40517., 58.6141},
    {0.0006, 33481., 48.6818},
    {0.0009, 21796.9, 32.1741},
    {0.0012, 16031.2, 23.9512},
    {0.0015, 12586.6, 19.0313},
    {0.0025, 7157.17, 11.2041},
    {0.0035, 4880.36, 7.8748},
    {0.0045, 3640.16, 6.0383},
    {0.006, 2578.58, 4.4433},
    {0.0075, 1957.65, 3.4942},
    {0.009, 1553.59, 2.8662},
    {0.0105, 1271.44, 2.4211},
    {0.012, 1064.47, 2.0894},
    {0.015, 783.387, 1.6296},
    {0.018, 603.487, 1.327},
    {0.021, 479.905, 1.1132},
    {0.024, 390.682, 0.9549},
    {0.027, 323.805, 0.8331},
    {0.03, 272.216, 0.7367},
    {0.033, 231.484, 0.6587},
    {0.036, 198.732, 0.5943},
    {0.039, 171.967, 0.5404},
    {0.042, 149.814, 0.4947},
    {0.045, 131.268, 0.4555},
    {0.05, 106.449, 0.4012},
    {0.055, 87.2799, 0.3576},
    {0.06, 72.1949, 0.3218},
    {0.07, 50.3959, 0.267},
    {0.08, 35.8453, 0.2272},
    {0.09, 25.7898, 0.1972},
    {0.1, 18.6623, 0.1741},
    {0.11, 13.5082, 0.1558},
    {0.12, 9.7251, 0.1411},
    {0.13, 6.917, 0.1291},
    {0.14, 4.8138, 0.1192},
    {0.15, 3.2283, 0.1108},
    {0.16, 2.0279, 0.1038},
    {0.17, 1.1159, 0.0978},
    {0.18, 0.4223, 0.0926},
    {0.19, -0.106, 0.0881},
    {0.2, -0.5081, 0.0841},
    {0.21, -0.814, 0.0806},
    {0.225, -1.1404, 0.0761},
    {0.24, -1.3562, 0.0723},
    {0.26, -1.5347, 0.068},
    {0.28, -1.64, 0.0645},
    {0.3, -1.7066, 0.0616},
    {0.32, -1.7546, 0.0591},
    {0.35, -1.8152, 0.0562},
    {0.38, -1.8747, 0.0539},
    {0.41, -1.9357, 0.0522},
    {0.44, -1.9948, 0.0511},
    {0.47, -2.0463, 0.0504},
    {0.5, -2.0856, 0.0503},
    {0.53, -2.1101, 0.0507},
    {0.56, -2.1203, 0.0516},
    {0.59, -2.1215, 0.0531},
    {0.62, -2.1235, 0.0551},
    {0.65, -2.1436, 0.0576},
    {0.68, -2.2072, 0.0609},
    {0.7, -2.2922, 0.0634},
    {0.72, -2.4283, 0.0663},
    {0.74, -2.6352, 0.0695},
    {0.76, -2.9389, 0.0732},
    {0.775, -3.2501, 0.0762},
    {0.79, -3.6526, 0.0795},
    {0.805, -4.1696, 0.083},
    {0.82, -4.831, 0.0869},
    {0.835, -5.6758, 0.0911},
    {0.85, -6.7568, 0.0958},
    {0.865, -8.1452, 0.1009},
    {0.875, -9.2902, 0.1046},
    {0.885, -10.657, 0.1086},
    {0.895, -12.3001, 0.113},
    {0.905, -14.293, 0.1177},
    {0.915, -16.7374, 0.1229},
    {0.925, -19.7828, 0.1287},
    {0.935, -23.6528, 0.1353},
    {0.945, -28.7062, 0.1429},
    {0.955, -35.5597, 0.152},
    {0.961, -40.9865, 0.1584},
    {0.965, -45.397, 0.1632},
    {0.969, -50.6666, 0.1685},
    {0.972, -55.3558, 0.1731},
    {0.975, -60.8734, 0.1781},
    {0.978, -67.4844, 0.1837},
    {0.981, -75.5827, 0.1903},
    {0.984, -85.8066, 0.198},
    {0.987, -99.2555, 0.2073},
    {0.989, -110.983, 0.215},
    {0.992, -135.704, 0.2297},
    {0.995, -178.269, 0.252},
    {0.997271, -244.878, 0.2821},
    {0.999002, -388.925, 0.3356},
    {0.999535, -530.013, 0.38},
    {0.999746, -663.52, 0.4179},
    {0.999845, -788.059, 0.451},
    {0.999898, -905.16, 0.4805},
    {0.999928, -1011.13, 0.5061},
    {0.999947, -1110.98, 0.5296},
    {0.99996, -1208.35, 0.5518},
    {0.999968, -1289.53, 0.57},
    {0.999974, -1368.27, 0.5875},
    {0.999979, -1452.58, 0.6058},
    {0.999982, -1515.54, 0.6194},
    {0.999985, -1592.36, 0.6357},
    {0.999987, -1654.44, 0.6488},
    {0.999989, -1728.94, 0.6644},
    {0.99999, -1772.45, 0.6734},
    {0.999991, -1821.37, 0.6835},
    {0.999992, -1877.14, 0.6949},
    {0.99999273, -1923.42, 0.7043},
    {0.99999339, -1970.07, 0.7137},
    {0.9999985, -2797.65, 0.8739},
    {0.99999945, -3472.62, 0.997},
    {0.99999985, -4498.01, 1.1745},
    {0.99999995, -5415.22, 1.3269},
    {0.99999998, -6778.32, 1.5449}
    };


IGrid[qg,CATF,0.0]={
    {5.*^-8, 5.7138*^8, 186357.},
    {5.*^-7, 5.7125*^7, 18496.2},
    {5.*^-6, 5.707*^6, 1839.79},
    {0.00005, 376330., 182.503},
    {0.00007, 268000., 130.114},
    {0.0001, 186828., 90.8701},
    {0.0002, 95682.8, 45.1725},
    {0.0003, 63126.3, 29.9782},
    {0.0004, 46876.1, 22.3974},
    {0.0005, 37158.6, 17.8564},
    {0.0006, 30700.9, 14.8334},
    {0.0009, 19980.1, 9.8073},
    {0.0012, 14688.4, 7.3026},
    {0.0015, 11528.3, 5.8045},
    {0.0025, 6548.62, 3.4194},
    {0.0035, 4461.4, 2.405},
    {0.0045, 3324.98, 1.8451},
    {0.006, 2352.67, 1.3585},
    {0.0075, 1784.33, 1.0688},
    {0.009, 1414.61, 0.8771},
    {0.0105, 1156.62, 0.7412},
    {0.012, 967.425, 0.6398},
    {0.015, 710.641, 0.4991},
    {0.018, 546.408, 0.4064},
    {0.021, 433.679, 0.3409},
    {0.024, 352.328, 0.2922},
    {0.027, 291.39, 0.2548},
    {0.03, 244.402, 0.2251},
    {0.033, 207.327, 0.201},
    {0.036, 177.519, 0.1811},
    {0.039, 153.174, 0.1644},
    {0.042, 133.028, 0.1502},
    {0.045, 116.167, 0.1379},
    {0.05, 93.6153, 0.121},
    {0.055, 76.1995, 0.1073},
    {0.06, 62.4987, 0.0961},
    {0.07, 42.7039, 0.0788},
    {0.08, 29.4904, 0.0661},
    {0.09, 20.3553, 0.0565},
    {0.1, 13.8732, 0.0491},
    {0.11, 9.1801, 0.0431},
    {0.12, 5.7293, 0.0383},
    {0.13, 3.161, 0.0344},
    {0.14, 1.2316, 0.0311},
    {0.15, -0.2286, 0.0284},
    {0.16, -1.34, 0.0261},
    {0.17, -2.1896, 0.0241},
    {0.18, -2.8411, 0.0224},
    {0.19, -3.3421, 0.0209},
    {0.2, -3.7282, 0.0197},
    {0.21, -4.0265, 0.0185},
    {0.225, -4.3531, 0.0171},
    {0.24, -4.5783, 0.0159},
    {0.26, -4.7787, 0.0147},
    {0.28, -4.9123, 0.0136},
    {0.3, -5.0114, 0.0128},
    {0.32, -5.0951, 0.0121},
    {0.35, -5.2151, 0.0114},
    {0.38, -5.3437, 0.0108},
    {0.41, -5.487, 0.0104},
    {0.44, -5.6456, 0.0101},
    {0.47, -5.8184, 0.01},
    {0.5, -6.0046, 0.01},
    {0.53, -6.2054, 0.0101},
    {0.56, -6.4246, 0.0104},
    {0.59, -6.6694, 0.0108},
    {0.62, -6.9516, 0.0113},
    {0.65, -7.288, 0.012},
    {0.68, -7.7026, 0.0129},
    {0.7, -8.0383, 0.0135},
    {0.72, -8.4358, 0.0143},
    {0.74, -8.9114, 0.0151},
    {0.76, -9.485, 0.0161},
    {0.775, -9.995, 0.0169},
    {0.79, -10.5886, 0.0177},
    {0.805, -11.2829, 0.0186},
    {0.82, -12.0996, 0.0196},
    {0.835, -13.0664, 0.0207},
    {0.85, -14.2203, 0.0219},
    {0.865, -15.6103, 0.0233},
    {0.875, -16.7015, 0.0242},
    {0.885, -17.9555, 0.0253},
    {0.895, -19.4083, 0.0264},
    {0.905, -21.1083, 0.0277},
    {0.915, -23.1226, 0.029},
    {0.925, -25.5464, 0.0305},
    {0.935, -28.5234, 0.0323},
    {0.945, -32.2802, 0.0343},
    {0.955, -37.2047, 0.0367},
    {0.961, -41.0001, 0.0384},
    {0.965, -44.0323, 0.0396},
    {0.969, -47.6042, 0.0411},
    {0.972, -50.7437, 0.0422},
    {0.975, -54.3984, 0.0436},
    {0.978, -58.7274, 0.045},
    {0.981, -63.9733, 0.0467},
    {0.984, -70.5188, 0.0487},
    {0.987, -79.0277, 0.0511},
    {0.989, -86.3744, 0.0531},
    {0.992, -101.692, 0.0569},
    {0.995, -127.703, 0.0626},
    {0.997271, -167.858, 0.0703},
    {0.999002, -253.574, 0.0841},
    {0.999535, -336.797, 0.0954},
    {0.999746, -415.18, 0.105},
    {0.999845, -488.092, 0.1132},
    {0.999898, -556.525, 0.1204},
    {0.999928, -618.357, 0.1265},
    {0.999947, -676.569, 0.1321},
    {0.99996, -733.281, 0.1374},
    {0.999968, -780.517, 0.1417},
    {0.999974, -826.33, 0.1458},
    {0.999979, -875.349, 0.15},
    {0.999982, -911.943, 0.1532},
    {0.999985, -956.566, 0.157},
    {0.999987, -992.626, 0.1601},
    {0.999989, -1035.88, 0.1636},
    {0.99999, -1061.13, 0.1657},
    {0.999991, -1089.54, 0.168},
    {0.999992, -1121.89, 0.1707},
    {0.99999273, -1148.74, 0.1728},
    {0.99999339, -1175.8, 0.175},
    {0.9999985, -1655.29, 0.2124},
    {0.99999945, -2045.81, 0.2412},
    {0.99999985, -2638.36, 0.2829},
    {0.99999995, -3168.04, 0.319},
    {0.99999998, -3954.64, 0.3708}
    };


IGrid[qg,CATF,0.25]={
    {5.*^-8, 5.0366*^8, 549564.},
    {5.*^-7, 5.0351*^7, 54667.2},
    {5.*^-6, 5.0271*^6, 5424.},
    {0.00005, 355457., 536.084},
    {0.00007, 252651., 382.142},
    {0.0001, 175690., 266.881},
    {0.0002, 86343.2, 132.682},
    {0.0003, 57233., 88.0596},
    {0.0004, 42441.4, 65.8},
    {0.0005, 33607.5, 52.4667},
    {0.0006, 27738.4, 43.5913},
    {0.0009, 18009.8, 28.8396},
    {0.0012, 13210.1, 21.49},
    {0.0015, 10350., 17.0933},
    {0.0025, 5850.68, 10.0946},
    {0.0035, 3970.83, 7.1171},
    {0.0045, 2949.86, 5.474},
    {0.006, 2078.47, 4.0463},
    {0.0075, 1570.53, 3.1962},
    {0.009, 1240.9, 2.6338},
    {0.0105, 1011.36, 2.2349},
    {0.012, 843.327, 1.9378},
    {0.015, 615.861, 1.5254},
    {0.018, 470.818, 1.2536},
    {0.021, 371.532, 1.0619},
    {0.024, 300.072, 0.9196},
    {0.027, 246.661, 0.8101},
    {0.03, 205.571, 0.7233},
    {0.033, 173.212, 0.653},
    {0.036, 147.248, 0.5949},
    {0.039, 126.078, 0.5462},
    {0.042, 108.591, 0.5049},
    {0.045, 93.981, 0.4694},
    {0.05, 74.4777, 0.4202},
    {0.055, 59.4556, 0.3806},
    {0.06, 47.6636, 0.3479},
    {0.07, 30.6845, 0.2976},
    {0.08, 19.3979, 0.2607},
    {0.09, 11.6282, 0.2326},
    {0.1, 6.1353, 0.2104},
    {0.11, 2.175, 0.1926},
    {0.12, -0.7262, 0.1779},
    {0.13, -2.8761, 0.1656},
    {0.14, -4.4846, 0.1551},
    {0.15, -5.6966, 0.1461},
    {0.16, -6.6145, 0.1382},
    {0.17, -7.3123, 0.1312},
    {0.18, -7.8448, 0.125},
    {0.19, -8.252, 0.1194},
    {0.2, -8.5635, 0.1144},
    {0.21, -8.8024, 0.1099},
    {0.225, -9.0624, 0.1039},
    {0.24, -9.2406, 0.0986},
    {0.26, -9.4002, 0.0924},
    {0.28, -9.5103, 0.0871},
    {0.3, -9.5989, 0.0826},
    {0.32, -9.6826, 0.0786},
    {0.35, -9.8205, 0.0737},
    {0.38, -9.9886, 0.0698},
    {0.41, -10.1959, 0.0667},
    {0.44, -10.4462, 0.0643},
    {0.47, -10.7428, 0.0627},
    {0.5, -11.0895, 0.0616},
    {0.53, -11.4914, 0.0613},
    {0.56, -11.9563, 0.0615},
    {0.59, -12.4941, 0.0623},
    {0.62, -13.1192, 0.0637},
    {0.65, -13.8492, 0.0657},
    {0.68, -14.7072, 0.0683},
    {0.7, -15.3647, 0.0703},
    {0.72, -16.1024, 0.0727},
    {0.74, -16.9339, 0.0754},
    {0.76, -17.8736, 0.0784},
    {0.775, -18.6617, 0.0809},
    {0.79, -19.5311, 0.0836},
    {0.805, -20.4941, 0.0866},
    {0.82, -21.5642, 0.0897},
    {0.835, -22.7599, 0.0932},
    {0.85, -24.1022, 0.0969},
    {0.865, -25.6204, 0.101},
    {0.875, -26.7482, 0.1039},
    {0.885, -27.9861, 0.107},
    {0.895, -29.3527, 0.1104},
    {0.905, -30.8728, 0.114},
    {0.915, -32.5776, 0.1179},
    {0.925, -34.514, 0.1222},
    {0.935, -36.7479, 0.127},
    {0.945, -39.3794, 0.1323},
    {0.955, -42.575, 0.1385},
    {0.961, -44.8794, 0.1428},
    {0.965, -46.6383, 0.146},
    {0.969, -48.6291, 0.1495},
    {0.972, -50.3154, 0.1523},
    {0.975, -52.2143, 0.1554},
    {0.978, -54.3841, 0.1589},
    {0.981, -56.915, 0.1627},
    {0.984, -59.9466, 0.1672},
    {0.987, -63.7162, 0.1724},
    {0.989, -66.8433, 0.1766},
    {0.992, -73.071, 0.1844},
    {0.995, -83.0079, 0.196},
    {0.997271, -97.3709, 0.2112},
    {0.999002, -125.966, 0.2379},
    {0.999535, -152.35, 0.2607},
    {0.999746, -176.503, 0.2813},
    {0.999845, -198.579, 0.2997},
    {0.999898, -219.038, 0.3165},
    {0.999928, -237.356, 0.331},
    {0.999947, -254.48, 0.3442},
    {0.99996, -271.073, 0.3567},
    {0.999968, -284.827, 0.3668},
    {0.999974, -298.113, 0.3764},
    {0.999979, -312.293, 0.3864},
    {0.999982, -322.837, 0.3938},
    {0.999985, -335.675, 0.4027},
    {0.999987, -346.03, 0.4097},
    {0.999989, -358.417, 0.418},
    {0.99999, -365.635, 0.4229},
    {0.999991, -373.754, 0.4282},
    {0.999992, -382.977, 0.4343},
    {0.99999273, -390.625, 0.4393},
    {0.99999339, -398.33, 0.4442},
    {0.9999985, -533.646, 0.5282},
    {0.99999945, -642.733, 0.5928},
    {0.99999985, -807.045, 0.6868},
    {0.99999995, -953.068, 0.7681},
    {0.99999998, -1168.86, 0.8848}
   };


IGrid[qg,CATF,0.5]={
    {5.*^-8, 4.5314*^8, 163730.},
    {5.*^-7, 4.5215*^7, 16226.8},
    {5.*^-6, 4.49*^6, 1613.25},
    {0.00005, 322307., 160.091},
    {0.00007, 228191., 114.169},
    {0.0001, 157850., 79.7657},
    {0.0002, 76762.7, 39.6997},
    {0.0003, 50340.8, 26.3757},
    {0.0004, 37101.7, 19.7249},
    {0.0005, 29224.8, 15.74},
    {0.0006, 24013.2, 13.0864},
    {0.0009, 15424.4, 8.6721},
    {0.0012, 11215.8, 6.4703},
    {0.0015, 8724.83, 5.152},
    {0.0025, 4841.34, 3.05},
    {0.0035, 3239.78, 2.1537},
    {0.0045, 2378.56, 1.6579},
    {0.006, 1650.74, 1.2262},
    {0.0075, 1230.79, 0.9685},
    {0.009, 960.617, 0.7976},
    {0.0105, 773.939, 0.676},
    {0.012, 638.253, 0.5852},
    {0.015, 456.204, 0.4589},
    {0.018, 341.444, 0.3755},
    {0.021, 263.687, 0.3163},
    {0.024, 208.238, 0.2724},
    {0.027, 167.162, 0.2385},
    {0.03, 135.824, 0.2116},
    {0.033, 111.343, 0.1898},
    {0.036, 91.8499, 0.1718},
    {0.039, 76.079, 0.1567},
    {0.042, 63.149, 0.1438},
    {0.045, 52.424, 0.1328},
    {0.05, 38.2454, 0.1176},
    {0.055, 27.4565, 0.1054},
    {0.06, 19.0929, 0.0954},
    {0.07, 7.2653, 0.0801},
    {0.08, -0.3898, 0.069},
    {0.09, -5.5104, 0.0608},
    {0.1, -9.0154, 0.0545},
    {0.11, -11.4523, 0.0495},
    {0.12, -13.1635, 0.0455},
    {0.13, -14.3697, 0.0423},
    {0.14, -15.2195, 0.0396},
    {0.15, -15.8139, 0.0373},
    {0.16, -16.224, 0.0354},
    {0.17, -16.5001, 0.0338},
    {0.18, -16.6787, 0.0324},
    {0.19, -16.7864, 0.0312},
    {0.2, -16.843, 0.0301},
    {0.21, -16.8635, 0.0291},
    {0.225, -16.8496, 0.0278},
    {0.24, -16.8048, 0.0267},
    {0.26, -16.7271, 0.0254},
    {0.28, -16.6521, 0.0244},
    {0.3, -16.5952, 0.0235},
    {0.32, -16.5658, 0.0227},
    {0.35, -16.5847, 0.0218},
    {0.38, -16.6876, 0.0211},
    {0.41, -16.8807, 0.0206},
    {0.44, -17.1685, 0.0203},
    {0.47, -17.5566, 0.0202},
    {0.5, -18.0519, 0.0203},
    {0.53, -18.6639, 0.0206},
    {0.56, -19.4041, 0.0211},
    {0.59, -20.2868, 0.0219},
    {0.62, -21.3293, 0.0229},
    {0.65, -22.5523, 0.0242},
    {0.68, -23.9805, 0.0258},
    {0.7, -25.0611, 0.027},
    {0.72, -26.2558, 0.0284},
    {0.74, -27.5762, 0.0299},
    {0.76, -29.0354, 0.0316},
    {0.775, -30.2298, 0.033},
    {0.79, -31.5181, 0.0345},
    {0.805, -32.9086, 0.0361},
    {0.82, -34.4105, 0.0378},
    {0.835, -36.0338, 0.0397},
    {0.85, -37.792, 0.0417},
    {0.865, -39.6986, 0.0439},
    {0.875, -41.0609, 0.0455},
    {0.885, -42.5024, 0.0472},
    {0.895, -44.0302, 0.049},
    {0.905, -45.6511, 0.051},
    {0.915, -47.3736, 0.0531},
    {0.925, -49.2064, 0.0553},
    {0.935, -51.1581, 0.0579},
    {0.945, -53.2361, 0.0607},
    {0.955, -55.4415, 0.0639},
    {0.961, -56.8182, 0.0661},
    {0.965, -57.7511, 0.0677},
    {0.969, -58.6871, 0.0694},
    {0.972, -59.3817, 0.0708},
    {0.975, -60.0606, 0.0724},
    {0.978, -60.7056, 0.074},
    {0.981, -61.2885, 0.0758},
    {0.984, -61.7599, 0.0779},
    {0.987, -62.0287, 0.0802},
    {0.989, -62.0047, 0.0819},
    {0.992, -61.3662, 0.085},
    {0.995, -58.9905, 0.0888},
    {0.997271, -53.3355, 0.0927},
    {0.999002, -37.0391, 0.0979},
    {0.999535, -18.3626, 0.1019},
    {0.999746, 0.6693, 0.1055},
    {0.999845, 19.2109, 0.109},
    {0.999898, 37.151, 0.1123},
    {0.999928, 53.7187, 0.1153},
    {0.999947, 69.5658, 0.1181},
    {0.99996, 85.2078, 0.1208},
    {0.999968, 98.3663, 0.123},
    {0.999974, 111.237, 0.1252},
    {0.999979, 125.1, 0.1275},
    {0.999982, 135.518, 0.1292},
    {0.999985, 148.281, 0.1313},
    {0.999987, 158.645, 0.133},
    {0.999989, 171.125, 0.135},
    {0.99999, 178.438, 0.1361},
    {0.999991, 186.691, 0.1374},
    {0.999992, 196.111, 0.1389},
    {0.99999273, 203.954, 0.1401},
    {0.99999339, 211.869, 0.1413},
    {0.9999985, 354.55, 0.1622},
    {0.99999945, 473.123, 0.1782},
    {0.99999985, 655.618, 0.2017},
    {0.99999995, 820.583, 0.2223},
    {0.99999998, 1067.75, 0.2528}
   };


==> anc/IqgCFTF.txt <==
IGrid[qg,CFTF,-1.0]={
    {5.*^-8, -1011.89, 1.7043},
    {5.*^-7, -897.885, 1.0007},
    {5.*^-6, -742.461, 0.5507},
    {0.00005, -564.624, 0.2929},
    {0.00007, -537.82, 0.2682},
    {0.0001, -509.486, 0.2451},
    {0.0002, -454.448, 0.2076},
    {0.0003, -422.53, 0.1888},
    {0.0004, -400.062, 0.1764},
    {0.0005, -382.764, 0.1673},
    {0.0006, -368.719, 0.1601},
    {0.0009, -337.827, 0.1448},
    {0.0012, -316.234, 0.1345},
    {0.0015, -299.689, 0.1269},
    {0.0025, -262.575, 0.1106},
    {0.0035, -238.753, 0.1008},
    {0.0045, -221.33, 0.0938},
    {0.006, -201.786, 0.0863},
    {0.0075, -186.955, 0.0807},
    {0.009, -175.056, 0.0763},
    {0.0105, -165.157, 0.0727},
    {0.012, -156.711, 0.0697},
    {0.015, -142.868, 0.0649},
    {0.018, -131.836, 0.0612},
    {0.021, -122.717, 0.0582},
    {0.024, -114.979, 0.0558},
    {0.027, -108.288, 0.0537},
    {0.03, -102.413, 0.0519},
    {0.033, -97.1941, 0.0503},
    {0.036, -92.5113, 0.049},
    {0.039, -88.2764, 0.0477},
    {0.042, -84.4196, 0.0467},
    {0.045, -80.8869, 0.0457},
    {0.05, -75.6037, 0.0443},
    {0.055, -70.9453, 0.043},
    {0.06, -66.7988, 0.042},
    {0.07, -59.7116, 0.0402},
    {0.08, -53.8549, 0.0388},
    {0.09, -48.9199, 0.0376},
    {0.1, -44.6951, 0.0367},
    {0.11, -41.0322, 0.0358},
    {0.12, -37.822, 0.0351},
    {0.13, -34.9816, 0.0345},
    {0.14, -32.4476, 0.034},
    {0.15, -30.1695, 0.0335},
    {0.16, -28.107, 0.0331},
    {0.17, -26.227, 0.0327},
    {0.18, -24.5024, 0.0323},
    {0.19, -22.9104, 0.032},
    {0.2, -21.4322, 0.0316},
    {0.21, -20.0512, 0.0314},
    {0.225, -18.1322, 0.031},
    {0.24, -16.362, 0.0306},
    {0.26, -14.1788, 0.0302},
    {0.28, -12.1433, 0.0299},
    {0.3, -10.2082, 0.0296},
    {0.32, -8.3361, 0.0294},
    {0.35, -5.5828, 0.0292},
    {0.38, -2.8296, 0.0292},
    {0.41, -0.0231, 0.0294},
    {0.44, 2.8722, 0.0298},
    {0.47, 5.8767, 0.0306},
    {0.5, 8.9971, 0.0316},
    {0.53, 12.2267, 0.0329},
    {0.56, 15.544, 0.0346},
    {0.59, 18.9111, 0.0368},
    {0.62, 22.2695, 0.0395},
    {0.65, 25.5336, 0.0427},
    {0.68, 28.5817, 0.0466},
    {0.7, 30.411, 0.0496},
    {0.72, 31.9999, 0.053},
    {0.74, 33.2593, 0.0568},
    {0.76, 34.0734, 0.0611},
    {0.775, 34.3012, 0.0646},
    {0.79, 34.1091, 0.0685},
    {0.805, 33.3906, 0.0728},
    {0.82, 32.0081, 0.0774},
    {0.835, 29.7805, 0.0826},
    {0.85, 26.4646, 0.0883},
    {0.865, 21.7248, 0.0947},
    {0.875, 17.5457, 0.0994},
    {0.885, 12.3329, 0.1045},
    {0.895, 5.8308, 0.1101},
    {0.905, -2.3067, 0.1163},
    {0.915, -12.5624, 0.1232},
    {0.925, -25.6338, 0.1309},
    {0.935, -42.5733, 0.1397},
    {0.945, -65.0614, 0.1499},
    {0.955, -95.9867, 0.1621},
    {0.961, -120.688, 0.1707},
    {0.965, -140.856, 0.1773},
    {0.969, -165.024, 0.1846},
    {0.972, -186.575, 0.1907},
    {0.975, -211.972, 0.1975},
    {0.978, -242.419, 0.2052},
    {0.981, -279.743, 0.2141},
    {0.984, -326.843, 0.2245},
    {0.987, -388.732, 0.2372},
    {0.989, -442.614, 0.2475},
    {0.992, -555.873, 0.2675},
    {0.995, -749.852, 0.2976},
    {0.997271, -1051.01, 0.3379},
    {0.999002, -1694.86, 0.4092},
    {0.999535, -2318.71, 0.4674},
    {0.999746, -2904.79, 0.5161},
    {0.999845, -3448.66, 0.5578},
    {0.999898, -3958.19, 0.5944},
    {0.999928, -4417.89, 0.6258},
    {0.999947, -4849.93, 0.6542},
    {0.99996, -5270.47, 0.6809},
    {0.999968, -5620.44, 0.7025},
    {0.999974, -5959.57, 0.7229},
    {0.999979, -6322.06, 0.7443},
    {0.999982, -6592.62, 0.7599},
    {0.999985, -6922.24, 0.7787},
    {0.999987, -7188.39, 0.7935},
    {0.999989, -7507.65, 0.8111},
    {0.99999, -7693.9, 0.8213},
    {0.999991, -7903.2, 0.8325},
    {0.999992, -8141.75, 0.8452},
    {0.99999273, -8339.56, 0.8557},
    {0.99999339, -8538.83, 0.8662},
    {0.9999985, -12061.9, 1.0389},
    {0.99999945, -14921.6, 1.1669},
    {0.99999985, -19248.7, 1.3471},
    {0.99999995, -23107.4, 1.4974},
    {0.99999998, -28824.6, 1.7079}
    };


IGrid[qg,CFTF,-0.75]={
    {5.*^-8, -816.596, 4.5028},
    {5.*^-7, -671.998, 2.5435},
    {5.*^-6, -592.506, 1.3192},
    {0.00005, -472.91, 0.6441},
    {0.00007, -453.198, 0.5797},
    {0.0001, -432.003, 0.5188},
    {0.0002, -389.934, 0.4187},
    {0.0003, -364.939, 0.3699},
    {0.0004, -347.112, 0.3389},
    {0.0005, -333.254, 0.3167},
    {0.0006, -321.921, 0.2997},
    {0.0009, -296.76, 0.2653},
    {0.0012, -278.975, 0.2434},
    {0.0015, -265.237, 0.2277},
    {0.0025, -234.079, 0.1956},
    {0.0035, -213.849, 0.1769},
    {0.0045, -198.93, 0.164},
    {0.006, -182.074, 0.15},
    {0.0075, -169.197, 0.1398},
    {0.009, -158.812, 0.1318},
    {0.0105, -150.14, 0.1253},
    {0.012, -142.713, 0.1199},
    {0.015, -130.489, 0.1112},
    {0.018, -120.697, 0.1044},
    {0.021, -112.571, 0.099},
    {0.024, -105.651, 0.0945},
    {0.027, -99.6485, 0.0907},
    {0.03, -94.3637, 0.0874},
    {0.033, -89.6576, 0.0845},
    {0.036, -85.4261, 0.0819},
    {0.039, -81.5913, 0.0796},
    {0.042, -78.0915, 0.0776},
    {0.045, -74.8808, 0.0757},
    {0.05, -70.0669, 0.0729},
    {0.055, -65.8123, 0.0704},
    {0.06, -62.0156, 0.0682},
    {0.07, -55.5051, 0.0645},
    {0.08, -50.1045, 0.0614},
    {0.09, -45.5359, 0.0588},
    {0.1, -41.6119, 0.0565},
    {0.11, -38.1976, 0.0545},
    {0.12, -35.1965, 0.0528},
    {0.13, -32.5331, 0.0512},
    {0.14, -30.1504, 0.0498},
    {0.15, -28.0018, 0.0485},
    {0.16, -26.0511, 0.0473},
    {0.17, -24.2681, 0.0462},
    {0.18, -22.6284, 0.0452},
    {0.19, -21.1108, 0.0443},
    {0.2, -19.6982, 0.0434},
    {0.21, -18.3754, 0.0426},
    {0.225, -16.5325, 0.0415},
    {0.24, -14.8273, 0.0405},
    {0.26, -12.7181, 0.0393},
    {0.28, -10.746, 0.0383},
    {0.3, -8.8671, 0.0374},
    {0.32, -7.0466, 0.0367},
    {0.35, -4.3666, 0.0358},
    {0.38, -1.6861, 0.0353},
    {0.41, 1.046, 0.035},
    {0.44, 3.8625, 0.0351},
    {0.47, 6.7839, 0.0354},
    {0.5, 9.8167, 0.0362},
    {0.53, 12.9557, 0.0373},
    {0.56, 16.1814, 0.0388},
    {0.59, 19.4592, 0.0409},
    {0.62, 22.7351, 0.0434},
    {0.65, 25.9302, 0.0465},
    {0.68, 28.931, 0.0503},
    {0.7, 30.747, 0.0531},
    {0.72, 32.3421, 0.0564},
    {0.74, 33.6331, 0.06},
    {0.76, 34.5123, 0.0641},
    {0.775, 34.8166, 0.0674},
    {0.79, 34.7307, 0.0711},
    {0.805, 34.155, 0.0751},
    {0.82, 32.9603, 0.0795},
    {0.835, 30.9765, 0.0843},
    {0.85, 27.9766, 0.0897},
    {0.865, 23.6447, 0.0957},
    {0.875, 19.8035, 0.1001},
    {0.885, 14.9938, 0.1049},
    {0.895, 8.9757, 0.1102},
    {0.905, 1.4246, 0.1159},
    {0.915, -8.1135, 0.1223},
    {0.925, -20.2948, 0.1295},
    {0.935, -36.1096, 0.1377},
    {0.945, -57.1364, 0.1472},
    {0.955, -86.0957, 0.1586},
    {0.961, -109.252, 0.1666},
    {0.965, -128.17, 0.1727},
    {0.969, -150.853, 0.1795},
    {0.972, -171.09, 0.1852},
    {0.975, -194.945, 0.1916},
    {0.978, -223.56, 0.1987},
    {0.981, -258.647, 0.207},
    {0.984, -302.951, 0.2167},
    {0.987, -361.189, 0.2285},
    {0.989, -411.915, 0.2381},
    {0.992, -518.58, 0.2567},
    {0.995, -701.375, 0.285},
    {0.997271, -985.359, 0.3232},
    {0.999002, -1592.9, 0.3923},
    {0.999535, -2181.94, 0.45},
    {0.999746, -2735.53, 0.4993},
    {0.999845, -3249.34, 0.5419},
    {0.999898, -3730.8, 0.5798},
    {0.999928, -4165.19, 0.6126},
    {0.999947, -4573.63, 0.6424},
    {0.99996, -4971.09, 0.6706},
    {0.999968, -5301.96, 0.6935},
    {0.999974, -5622.5, 0.7153},
    {0.999979, -5965.2, 0.7381},
    {0.999982, -6220.99, 0.755},
    {0.999985, -6532.62, 0.7752},
    {0.999987, -6784.36, 0.7913},
    {0.999989, -7086.19, 0.8104},
    {0.99999, -7262.34, 0.8214},
    {0.999991, -7460.31, 0.8337},
    {0.999992, -7685.84, 0.8476},
    {0.99999273, -7872.84, 0.8591},
    {0.99999339, -8061.38, 0.8706},
    {0.9999985, -11393.6, 1.063},
    {0.99999945, -14099., 1.2089},
    {0.99999985, -18193.2, 1.4183},
    {0.99999995, -21844.8, 1.5962},
    {0.99999998, -27256.1, 1.85}
    };


IGrid[qg,CFTF,-0.5]={
    {5.*^-8, -422.765, 4.1473},
    {5.*^-7, -431.025, 2.3802},
    {5.*^-6, -431.928, 1.2939},
    {0.00005, -374.15, 0.6826},
    {0.00007, -362.09, 0.6212},
    {0.0001, -348.575, 0.5621},
    {0.0002, -320.322, 0.4628},
    {0.0003, -302.755, 0.4128},
    {0.0004, -289.899, 0.3805},
    {0.0005, -279.743, 0.3571},
    {0.0006, -271.336, 0.339},
    {0.0009, -252.326, 0.3016},
    {0.0012, -238.64, 0.2774},
    {0.0015, -227.935, 0.2599},
    {0.0025, -203.216, 0.2233},
    {0.0035, -186.873, 0.2016},
    {0.0045, -174.662, 0.1865},
    {0.006, -160.722, 0.1701},
    {0.0075, -149.962, 0.1582},
    {0.009, -141.227, 0.149},
    {0.0105, -133.874, 0.1414},
    {0.012, -127.555, 0.1352},
    {0.015, -117.084, 0.1252},
    {0.018, -108.637, 0.1174},
    {0.021, -101.585, 0.1113},
    {0.024, -95.5508, 0.1061},
    {0.027, -90.2932, 0.1018},
    {0.03, -85.649, 0.098},
    {0.033, -81.498, 0.0947},
    {0.036, -77.7536, 0.0918},
    {0.039, -74.3503, 0.0892},
    {0.042, -71.2372, 0.0869},
    {0.045, -68.3733, 0.0848},
    {0.05, -64.0669, 0.0816},
    {0.055, -60.2479, 0.0788},
    {0.06, -56.8285, 0.0764},
    {0.07, -50.9398, 0.0722},
    {0.08, -46.0279, 0.0687},
    {0.09, -41.8522, 0.0657},
    {0.1, -38.249, 0.0632},
    {0.11, -35.1013, 0.0609},
    {0.12, -32.3227, 0.0589},
    {0.13, -29.8469, 0.0571},
    {0.14, -27.6229, 0.0555},
    {0.15, -25.6105, 0.054},
    {0.16, -23.7766, 0.0526},
    {0.17, -22.0951, 0.0513},
    {0.18, -20.5434, 0.0501},
    {0.19, -19.1033, 0.049},
    {0.2, -17.7585, 0.048},
    {0.21, -16.4958, 0.047},
    {0.225, -14.7308, 0.0457},
    {0.24, -13.0922, 0.0445},
    {0.26, -11.0583, 0.043},
    {0.28, -9.1508, 0.0417},
    {0.3, -7.3295, 0.0406},
    {0.32, -5.5626, 0.0397},
    {0.35, -2.9599, 0.0385},
    {0.38, -0.3575, 0.0377},
    {0.41, 2.2923, 0.0372},
    {0.44, 5.0212, 0.037},
    {0.47, 7.8485, 0.0372},
    {0.5, 10.7812, 0.0377},
    {0.53, 13.8155, 0.0387},
    {0.56, 16.9349, 0.04},
    {0.59, 20.1086, 0.0419},
    {0.62, 23.2877, 0.0442},
    {0.65, 26.4008, 0.0471},
    {0.68, 29.3447, 0.0506},
    {0.7, 31.1436, 0.0533},
    {0.72, 32.7443, 0.0564},
    {0.74, 34.0711, 0.0598},
    {0.76, 35.0245, 0.0637},
    {0.775, 35.4165, 0.0668},
    {0.79, 35.453, 0.0703},
    {0.805, 35.0423, 0.0741},
    {0.82, 34.0656, 0.0782},
    {0.835, 32.3656, 0.0827},
    {0.85, 29.7332, 0.0878},
    {0.865, 25.878, 0.0934},
    {0.875, 22.4308, 0.0975},
    {0.885, 18.0925, 0.1019},
    {0.895, 12.6413, 0.1068},
    {0.905, 5.7773, 0.1121},
    {0.915, -2.9197, 0.118},
    {0.925, -14.0562, 0.1246},
    {0.935, -28.5465, 0.1322},
    {0.945, -47.8546, 0.1409},
    {0.955, -74.4966, 0.1514},
    {0.961, -95.8297, 0.1589},
    {0.965, -113.275, 0.1645},
    {0.969, -134.205, 0.1708},
    {0.972, -152.889, 0.1761},
    {0.975, -174.926, 0.1821},
    {0.978, -201.372, 0.1888},
    {0.981, -233.818, 0.1965},
    {0.984, -274.806, 0.2056},
    {0.987, -328.719, 0.2167},
    {0.989, -375.699, 0.2258},
    {0.992, -474.553, 0.2434},
    {0.995, -644.072, 0.2704},
    {0.997271, -907.635, 0.3072},
    {0.999002, -1472.03, 0.3739},
    {0.999535, -2019.61, 0.43},
    {0.999746, -2534.44, 0.4778},
    {0.999845, -3012.46, 0.5193},
    {0.999898, -3460.39, 0.5562},
    {0.999928, -3864.73, 0.5882},
    {0.999947, -4244.84, 0.6173},
    {0.99996, -4614.9, 0.6448},
    {0.999968, -4922.94, 0.6671},
    {0.999974, -5221.38, 0.6883},
    {0.999979, -5540.47, 0.7107},
    {0.999982, -5778.63, 0.727},
    {0.999985, -6068.84, 0.7467},
    {0.999987, -6303.27, 0.7624},
    {0.999989, -6584.35, 0.781},
    {0.99999, -6748.43, 0.7917},
    {0.999991, -6932.83, 0.8037},
    {0.999992, -7142.93, 0.8173},
    {0.99999273, -7317.07, 0.8285},
    {0.99999339, -7492.69, 0.8396},
    {0.9999985, -10597., 1.0267},
    {0.99999945, -13118., 1.1679},
    {0.99999985, -16934.1, 1.3698},
    {0.99999995, -20338., 1.5415},
    {0.99999998, -25382.8, 1.785}
   };


IGrid[qg,CFTF,-0.25]={
    {5.*^-8, -14.1974, 4.1074},
    {5.*^-7, -184.853, 2.5612},
    {5.*^-6, -264.501, 1.5666},
    {0.00005, -270.405, 0.9473},
    {0.00007, -266.321, 0.8789},
    {0.0001, -260.726, 0.8112},
    {0.0002, -246.838, 0.6923},
    {0.0003, -237.015, 0.6296},
    {0.0004, -229.368, 0.588},
    {0.0005, -223.083, 0.5571},
    {0.0006, -217.732, 0.5328},
    {0.0009, -205.194, 0.4817},
    {0.0012, -195.817, 0.4477},
    {0.0015, -188.301, 0.4226},
    {0.0025, -170.378, 0.3687},
    {0.0035, -158.128, 0.3361},
    {0.0045, -148.785, 0.3131},
    {0.006, -137.936, 0.2883},
    {0.0075, -129.42, 0.2701},
    {0.009, -122.431, 0.2559},
    {0.0105, -116.491, 0.2445},
    {0.012, -111.34, 0.2349},
    {0.015, -102.728, 0.2196},
    {0.018, -95.7077, 0.2079},
    {0.021, -89.7971, 0.1984},
    {0.024, -84.7035, 0.1905},
    {0.027, -80.2386, 0.1838},
    {0.03, -76.2719, 0.178},
    {0.033, -72.71, 0.1729},
    {0.036, -69.4838, 0.1683},
    {0.039, -66.5402, 0.1642},
    {0.042, -63.8371, 0.1605},
    {0.045, -61.3417, 0.1571},
    {0.05, -57.5743, 0.1519},
    {0.055, -54.2164, 0.1474},
    {0.06, -51.196, 0.1433},
    {0.07, -45.964, 0.1363},
    {0.08, -41.5679, 0.1303},
    {0.09, -37.8054, 0.125},
    {0.1, -34.5391, 0.1204},
    {0.11, -31.6688, 0.1163},
    {0.12, -29.1212, 0.1126},
    {0.13, -26.8398, 0.1091},
    {0.14, -24.7805, 0.106},
    {0.15, -22.9084, 0.103},
    {0.16, -21.1949, 0.1003},
    {0.17, -19.6167, 0.0977},
    {0.18, -18.1549, 0.0953},
    {0.19, -16.7924, 0.0931},
    {0.2, -15.5159, 0.0909},
    {0.21, -14.3134, 0.0889},
    {0.225, -12.6263, 0.0861},
    {0.24, -11.0537, 0.0835},
    {0.26, -9.0945, 0.0804},
    {0.28, -7.2516, 0.0775},
    {0.3, -5.4888, 0.075},
    {0.32, -3.7771, 0.0728},
    {0.35, -1.2558, 0.0699},
    {0.38, 1.2623, 0.0677},
    {0.41, 3.8209, 0.066},
    {0.44, 6.4504, 0.0648},
    {0.47, 9.1695, 0.0642},
    {0.5, 11.986, 0.0641},
    {0.53, 14.8978, 0.0647},
    {0.56, 17.8917, 0.0658},
    {0.59, 20.9411, 0.0676},
    {0.62, 24.0046, 0.07},
    {0.65, 27.0192, 0.0731},
    {0.68, 29.8939, 0.077},
    {0.7, 31.6706, 0.0801},
    {0.72, 33.2756, 0.0835},
    {0.74, 34.6418, 0.0874},
    {0.76, 35.6801, 0.0917},
    {0.775, 36.174, 0.0953},
    {0.79, 36.3531, 0.0992},
    {0.805, 36.1355, 0.1034},
    {0.82, 35.4142, 0.108},
    {0.835, 34.0486, 0.1131},
    {0.85, 31.8509, 0.1186},
    {0.865, 28.5591, 0.1247},
    {0.875, 25.5787, 0.1291},
    {0.885, 21.7998, 0.1339},
    {0.895, 17.0222, 0.139},
    {0.905, 10.9748, 0.1446},
    {0.915, 3.2792, 0.1508},
    {0.925, -6.6112, 0.1576},
    {0.935, -19.5231, 0.1653},
    {0.945, -36.7774, 0.1741},
    {0.955, -60.6478, 0.1845},
    {0.961, -79.7985, 0.1918},
    {0.965, -95.4768, 0.1972},
    {0.969, -114.305, 0.2033},
    {0.972, -131.126, 0.2083},
    {0.975, -150.98, 0.214},
    {0.978, -174.821, 0.2203},
    {0.981, -204.092, 0.2276},
    {0.984, -241.096, 0.2361},
    {0.987, -289.805, 0.2465},
    {0.989, -332.279, 0.2549},
    {0.992, -421.703, 0.2713},
    {0.995, -575.219, 0.2964},
    {0.997271, -814.138, 0.3309},
    {0.999002, -1326.34, 0.394},
    {0.999535, -1823.74, 0.4473},
    {0.999746, -2291.65, 0.4931},
    {0.999845, -2726.3, 0.533},
    {0.999898, -3133.66, 0.5685},
    {0.999928, -3501.46, 0.5994},
    {0.999947, -3847.28, 0.6276},
    {0.99996, -4184.03, 0.6543},
    {0.999968, -4464.3, 0.676},
    {0.999974, -4735.97, 0.6967},
    {0.999979, -5026.38, 0.7184},
    {0.999982, -5243.22, 0.7344},
    {0.999985, -5507.38, 0.7536},
    {0.999987, -5720.73, 0.7688},
    {0.999989, -5976.65, 0.787},
    {0.99999, -6126.01, 0.7974},
    {0.999991, -6293.92, 0.8091},
    {0.999992, -6485.16, 0.8223},
    {0.99999273, -6643.81, 0.8332},
    {0.99999339, -6803.76, 0.8441},
    {0.9999985, -9631.17, 1.0263},
    {0.99999945, -11928., 1.1639},
    {0.99999985, -15405.6, 1.3598},
    {0.99999995, -18508.4, 1.5256},
    {0.99999998, -23107.7, 1.7614}
    };


IGrid[qg,CFTF,0.0]={
    {5.*^-8, 600.119, 1.0207},
    {5.*^-7, 59.417, 0.5841},
    {5.*^-6, -100.107, 0.3089},
    {0.00005, -167.016, 0.1518},
    {0.00007, -170.518, 0.1363},
    {0.0001, -172.713, 0.1215},
    {0.0002, -172.877, 0.0973},
    {0.0003, -170.667, 0.0856},
    {0.0004, -168.152, 0.0782},
    {0.0005, -165.693, 0.073},
    {0.0006, -163.363, 0.0691},
    {0.0009, -157.252, 0.0611},
    {0.0012, -152.161, 0.0562},
    {0.0015, -147.827, 0.0526},
    {0.0025, -136.706, 0.0454},
    {0.0035, -128.576, 0.0412},
    {0.0045, -122.122, 0.0383},
    {0.006, -114.385, 0.0353},
    {0.0075, -108.144, 0.0331},
    {0.009, -102.913, 0.0314},
    {0.0105, -98.4052, 0.03},
    {0.012, -94.4434, 0.0289},
    {0.015, -87.7226, 0.027},
    {0.018, -82.155, 0.0256},
    {0.021, -77.4056, 0.0245},
    {0.024, -73.2701, 0.0236},
    {0.027, -69.6124, 0.0228},
    {0.03, -66.3374, 0.0221},
    {0.033, -63.3761, 0.0215},
    {0.036, -60.677, 0.0209},
    {0.039, -58.199, 0.0204},
    {0.042, -55.9135, 0.02},
    {0.045, -53.7924, 0.0196},
    {0.05, -50.5718, 0.019},
    {0.055, -47.6825, 0.0185},
    {0.06, -45.0668, 0.018},
    {0.07, -40.5, 0.0172},
    {0.08, -36.6243, 0.0165},
    {0.09, -33.2782, 0.016},
    {0.1, -30.3495, 0.0155},
    {0.11, -27.7567, 0.0151},
    {0.12, -25.4392, 0.0147},
    {0.13, -23.3501, 0.0143},
    {0.14, -21.4529, 0.014},
    {0.15, -19.718, 0.0137},
    {0.16, -18.1215, 0.0135},
    {0.17, -16.6436, 0.0132},
    {0.18, -15.2678, 0.013},
    {0.19, -13.9802, 0.0128},
    {0.2, -12.7688, 0.0126},
    {0.21, -11.6234, 0.0124},
    {0.225, -10.0102, 0.0122},
    {0.24, -8.5004, 0.0119},
    {0.26, -6.6129, 0.0116},
    {0.28, -4.8326, 0.0114},
    {0.3, -3.1275, 0.0112},
    {0.32, -1.472, 0.011},
    {0.35, 0.9635, 0.0108},
    {0.38, 3.3891, 0.0107},
    {0.41, 5.8449, 0.0106},
    {0.44, 8.3596, 0.0107},
    {0.47, 10.9514, 0.0108},
    {0.5, 13.6299, 0.011},
    {0.53, 16.395, 0.0114},
    {0.56, 19.2377, 0.0118},
    {0.59, 22.1373, 0.0124},
    {0.62, 25.0593, 0.0131},
    {0.65, 27.9519, 0.014},
    {0.68, 30.7389, 0.015},
    {0.7, 32.4854, 0.0158},
    {0.72, 34.0922, 0.0166},
    {0.74, 35.5014, 0.0176},
    {0.76, 36.6373, 0.0187},
    {0.775, 37.2502, 0.0195},
    {0.79, 37.5974, 0.0205},
    {0.805, 37.6084, 0.0215},
    {0.82, 37.1911, 0.0226},
    {0.835, 36.2247, 0.0238},
    {0.85, 34.5463, 0.0251},
    {0.865, 31.9295, 0.0266},
    {0.875, 29.5104, 0.0277},
    {0.885, 26.4037, 0.0288},
    {0.895, 22.4367, 0.03},
    {0.905, 17.3745, 0.0314},
    {0.915, 10.8892, 0.0328},
    {0.925, 2.506, 0.0345},
    {0.935, -8.4929, 0.0363},
    {0.945, -23.255, 0.0383},
    {0.955, -43.7582, 0.0408},
    {0.961, -60.2529, 0.0424},
    {0.965, -73.7794, 0.0437},
    {0.969, -90.0451, 0.0451},
    {0.972, -104.593, 0.0463},
    {0.975, -121.78, 0.0475},
    {0.978, -142.439, 0.049},
    {0.981, -167.829, 0.0506},
    {0.984, -199.957, 0.0525},
    {0.987, -242.291, 0.0549},
    {0.989, -279.235, 0.0568},
    {0.992, -357.106, 0.0604},
    {0.995, -490.942, 0.0659},
    {0.997271, -699.52, 0.0733},
    {0.999002, -1147.36, 0.0867},
    {0.999535, -1582.79, 0.0979},
    {0.999746, -1992.69, 0.1074},
    {0.999845, -2373.65, 0.1157},
    {0.999898, -2730.85, 0.1231},
    {0.999928, -3053.4, 0.1294},
    {0.999947, -3356.82, 0.1352},
    {0.99996, -3652.25, 0.1407},
    {0.999968, -3898.18, 0.1452},
    {0.999974, -4136.53, 0.1495},
    {0.999979, -4391.5, 0.154},
    {0.999982, -4581.75, 0.1573},
    {0.999985, -4813.68, 0.1613},
    {0.999987, -5001.04, 0.1644},
    {0.999989, -5225.77, 0.1682},
    {0.99999, -5356.85, 0.1704},
    {0.999991, -5504.33, 0.1728},
    {0.999992, -5672.31, 0.1756},
    {0.99999273, -5811.55, 0.1778},
    {0.99999339, -5951.96, 0.1801},
    {0.9999985, -8435.89, 0.2182},
    {0.99999945, -10454.4, 0.2471},
    {0.99999985, -13511.6, 0.2889},
    {0.99999995, -16240.1, 0.3248},
    {0.99999998, -20285.4, 0.3764}
    };


IGrid[qg,CFTF,0.25]={
    {5.*^-8, 707.317, 2.6992},
    {5.*^-7, 253.197, 1.6515},
    {5.*^-6, 37.6022, 0.9864},
    {0.00005, -77.0217, 0.5841},
    {0.00007, -86.6965, 0.541},
    {0.0001, -95.2128, 0.4987},
    {0.0002, -106.98, 0.4256},
    {0.0003, -111.131, 0.3876},
    {0.0004, -112.932, 0.3626},
    {0.0005, -113.717, 0.3442},
    {0.0006, -113.965, 0.3297},
    {0.0009, -113.342, 0.2996},
    {0.0012, -111.953, 0.2796},
    {0.0015, -110.371, 0.2649},
    {0.0025, -105.181, 0.2336},
    {0.0035, -100.669, 0.2146},
    {0.0045, -96.7755, 0.2014},
    {0.006, -91.8051, 0.1869},
    {0.0075, -87.6025, 0.1763},
    {0.009, -83.9585, 0.1681},
    {0.0105, -80.7419, 0.1614},
    {0.012, -77.8564, 0.1558},
    {0.015, -72.8495, 0.1468},
    {0.018, -68.6023, 0.1398},
    {0.021, -64.9138, 0.1342},
    {0.024, -61.6543, 0.1295},
    {0.027, -58.7356, 0.1255},
    {0.03, -56.0955, 0.122},
    {0.033, -53.6868, 0.119},
    {0.036, -51.4728, 0.1162},
    {0.039, -49.4257, 0.1138},
    {0.042, -47.5242, 0.1115},
    {0.045, -45.7488, 0.1095},
    {0.05, -43.0331, 0.1064},
    {0.055, -40.5751, 0.1036},
    {0.06, -38.3332, 0.1012},
    {0.07, -34.3774, 0.0969},
    {0.08, -30.9793, 0.0932},
    {0.09, -28.0134, 0.09},
    {0.1, -25.3916, 0.0871},
    {0.11, -23.0497, 0.0845},
    {0.12, -20.9391, 0.0822},
    {0.13, -19.0219, 0.08},
    {0.14, -17.2681, 0.0779},
    {0.15, -15.654, 0.076},
    {0.16, -14.1592, 0.0743},
    {0.17, -12.7676, 0.0726},
    {0.18, -11.4657, 0.071},
    {0.19, -10.2415, 0.0695},
    {0.2, -9.0854, 0.0681},
    {0.21, -7.9881, 0.0667},
    {0.225, -6.4367, 0.0648},
    {0.24, -4.9798, 0.0631},
    {0.26, -3.1535, 0.0609},
    {0.28, -1.4287, 0.0589},
    {0.3, 0.2226, 0.0572},
    {0.32, 1.823, 0.0556},
    {0.35, 4.1686, 0.0536},
    {0.38, 6.4913, 0.052},
    {0.41, 8.8281, 0.0507},
    {0.44, 11.2062, 0.0499},
    {0.47, 13.6442, 0.0495},
    {0.5, 16.1533, 0.0495},
    {0.53, 18.7369, 0.0499},
    {0.56, 21.3904, 0.0508},
    {0.59, 24.1004, 0.0522},
    {0.62, 26.842, 0.054},
    {0.65, 29.5764, 0.0564},
    {0.68, 32.245, 0.0594},
    {0.7, 33.9465, 0.0617},
    {0.72, 35.5463, 0.0643},
    {0.74, 36.9988, 0.0672},
    {0.76, 38.2437, 0.0705},
    {0.775, 38.9939, 0.0732},
    {0.79, 39.5379, 0.0761},
    {0.805, 39.8198, 0.0793},
    {0.82, 39.7658, 0.0827},
    {0.835, 39.279, 0.0864},
    {0.85, 38.2281, 0.0905},
    {0.865, 36.4317, 0.0949},
    {0.875, 34.6957, 0.0982},
    {0.885, 32.4101, 0.1016},
    {0.895, 29.436, 0.1053},
    {0.905, 25.5827, 0.1093},
    {0.915, 20.5853, 0.1137},
    {0.925, 14.0591, 0.1185},
    {0.935, 5.4229, 0.1239},
    {0.945, -6.2545, 0.13},
    {0.955, -22.5778, 0.1371},
    {0.961, -35.7712, 0.1419},
    {0.965, -46.6182, 0.1455},
    {0.969, -59.6906, 0.1495},
    {0.972, -71.4038, 0.1527},
    {0.975, -85.2625, 0.1563},
    {0.978, -101.947, 0.1602},
    {0.981, -122.48, 0.1646},
    {0.984, -148.504, 0.1696},
    {0.987, -182.846, 0.1754},
    {0.989, -212.857, 0.18},
    {0.992, -276.198, 0.1885},
    {0.995, -385.274, 0.2008},
    {0.997271, -555.61, 0.2162},
    {0.999002, -922.134, 0.2415},
    {0.999535, -1279.09, 0.262},
    {0.999746, -1615.48, 0.2808},
    {0.999845, -1928.32, 0.2983},
    {0.999898, -2221.79, 0.3145},
    {0.999928, -2486.91, 0.3288},
    {0.999947, -2736.34, 0.342},
    {0.99996, -2979.28, 0.3545},
    {0.999968, -3181.6, 0.3647},
    {0.999974, -3377.7, 0.3745},
    {0.999979, -3587.47, 0.3848},
    {0.999982, -3744.08, 0.3924},
    {0.999985, -3934.99, 0.4016},
    {0.999987, -4089.17, 0.4089},
    {0.999989, -4274.16, 0.4176},
    {0.99999, -4382.1, 0.4226},
    {0.999991, -4503.43, 0.4282},
    {0.999992, -4641.7, 0.4345},
    {0.99999273, -4756.45, 0.4397},
    {0.99999339, -4872.03, 0.445},
    {0.9999985, -6918.23, 0.5332},
    {0.99999945, -8582., 0.6008},
    {0.99999985, -11102.9, 0.6982},
    {0.99999995, -13353.5, 0.7818},
    {0.99999998, -16691.5, 0.9021}
   };


IGrid[qg,CFTF,0.5]={
    {5.*^-8, 635.57, 1.1231},
    {5.*^-7, 307.304, 0.6839},
    {5.*^-6, 91.0075, 0.3922},
    {0.00005, -32.2899, 0.2171},
    {0.00007, -43.6764, 0.1985},
    {0.0001, -54.0829, 0.1804},
    {0.0002, -69.7011, 0.1494},
    {0.0003, -76.1768, 0.1336},
    {0.0004, -79.6655, 0.1233},
    {0.0005, -81.7532, 0.116},
    {0.0006, -83.0818, 0.1102},
    {0.0009, -84.8429, 0.0986},
    {0.0012, -85.1391, 0.0911},
    {0.0015, -84.8554, 0.0858},
    {0.0025, -82.6102, 0.075},
    {0.0035, -79.988, 0.0688},
    {0.0045, -77.4768, 0.0647},
    {0.006, -74.0578, 0.0603},
    {0.0075, -71.0248, 0.0573},
    {0.009, -68.3151, 0.0549},
    {0.0105, -65.8679, 0.0531},
    {0.012, -63.6382, 0.0515},
    {0.015, -59.696, 0.049},
    {0.018, -56.2867, 0.047},
    {0.021, -53.2818, 0.0454},
    {0.024, -50.5947, 0.0441},
    {0.027, -48.1651, 0.0429},
    {0.03, -45.9467, 0.0419},
    {0.033, -43.9073, 0.041},
    {0.036, -42.0199, 0.0402},
    {0.039, -40.2643, 0.0395},
    {0.042, -38.6236, 0.0388},
    {0.045, -37.0841, 0.0382},
    {0.05, -34.7134, 0.0372},
    {0.055, -32.5514, 0.0364},
    {0.06, -30.5663, 0.0357},
    {0.07, -27.0302, 0.0344},
    {0.08, -23.9576, 0.0333},
    {0.09, -21.2481, 0.0323},
    {0.1, -18.8304, 0.0315},
    {0.11, -16.6521, 0.0307},
    {0.12, -14.6733, 0.03},
    {0.13, -12.8626, 0.0294},
    {0.14, -11.1952, 0.0288},
    {0.15, -9.6512, 0.0282},
    {0.16, -8.2136, 0.0277},
    {0.17, -6.869, 0.0272},
    {0.18, -5.6058, 0.0267},
    {0.19, -4.4133, 0.0263},
    {0.2, -3.2835, 0.0259},
    {0.21, -2.2085, 0.0255},
    {0.225, -0.6855, 0.0249},
    {0.24, 0.7466, 0.0243},
    {0.26, 2.542, 0.0237},
    {0.28, 4.234, 0.023},
    {0.3, 5.8473, 0.0225},
    {0.32, 7.4027, 0.022},
    {0.35, 9.6623, 0.0213},
    {0.38, 11.8738, 0.0209},
    {0.41, 14.0719, 0.0205},
    {0.44, 16.2834, 0.0203},
    {0.47, 18.528, 0.0203},
    {0.5, 20.8188, 0.0205},
    {0.53, 23.1641, 0.0208},
    {0.56, 25.5655, 0.0214},
    {0.59, 28.0179, 0.0222},
    {0.62, 30.5086, 0.0232},
    {0.65, 33.0144, 0.0246},
    {0.68, 35.4991, 0.0262},
    {0.7, 37.1171, 0.0275},
    {0.72, 38.6783, 0.0289},
    {0.74, 40.1521, 0.0305},
    {0.76, 41.4982, 0.0322},
    {0.775, 42.3917, 0.0337},
    {0.79, 43.1528, 0.0352},
    {0.805, 43.7428, 0.0369},
    {0.82, 44.1111, 0.0387},
    {0.835, 44.1909, 0.0406},
    {0.85, 43.8919, 0.0428},
    {0.865, 43.0879, 0.0451},
    {0.875, 42.1857, 0.0467},
    {0.885, 40.9076, 0.0485},
    {0.895, 39.1565, 0.0503},
    {0.905, 36.8002, 0.0523},
    {0.915, 33.6536, 0.0545},
    {0.925, 29.4479, 0.0568},
    {0.935, 23.7759, 0.0594},
    {0.945, 15.9851, 0.0623},
    {0.955, 4.9485, 0.0656},
    {0.961, -4.0529, 0.0679},
    {0.965, -11.4935, 0.0695},
    {0.969, -20.496, 0.0713},
    {0.972, -28.5895, 0.0727},
    {0.975, -38.1931, 0.0742},
    {0.978, -49.7864, 0.0759},
    {0.981, -64.094, 0.0777},
    {0.984, -82.2748, 0.0797},
    {0.987, -106.335, 0.082},
    {0.989, -127.405, 0.0836},
    {0.992, -171.991, 0.0864},
    {0.995, -249.017, 0.0898},
    {0.997271, -369.699, 0.0928},
    {0.999002, -630.28, 0.0956},
    {0.999535, -884.757, 0.0971},
    {0.999746, -1124.97, 0.0985},
    {0.999845, -1348.59, 0.1004},
    {0.999898, -1558.55, 0.1024},
    {0.999928, -1748.32, 0.1044},
    {0.999947, -1926.96, 0.1065},
    {0.99996, -2101.01, 0.1086},
    {0.999968, -2246., 0.1105},
    {0.999974, -2386.57, 0.1124},
    {0.999979, -2536.98, 0.1145},
    {0.999982, -2649.27, 0.1161},
    {0.999985, -2786.19, 0.118},
    {0.999987, -2896.81, 0.1196},
    {0.999989, -3029.52, 0.1216},
    {0.99999, -3106.98, 0.1227},
    {0.999991, -3194.09, 0.124},
    {0.999992, -3293.34, 0.1255},
    {0.99999273, -3375.67, 0.1267},
    {0.99999339, -3458.67, 0.128},
    {0.9999985, -4928.4, 0.1505},
    {0.99999945, -6124.52, 0.1684},
    {0.99999985, -7937.9, 0.1954},
    {0.99999995, -9557.74, 0.2189},
    {0.99999998, -11961.2, 0.254}
   };


==> anc/IqqCF2.txt <==
IGrid[qq,CF2,-1.0]={
    {5.*^-8, -10552.9, 11.1975},
    {5.*^-7, -6670.99, 6.4028},
    {5.*^-6, -3903.08, 3.3642},
    {0.00005, -2055.02, 1.6149},
    {0.00007, -1850.25, 1.4411},
    {0.0001, -1652.08, 1.2757},
    {0.0002, -1308.37, 1.004},
    {0.0003, -1133.46, 0.8721},
    {0.0004, -1020.29, 0.7892},
    {0.0005, -938.499, 0.7304},
    {0.0006, -875.431, 0.6858},
    {0.0009, -746.756, 0.5965},
    {0.0012, -664.708, 0.5407},
    {0.0015, -606.083, 0.5012},
    {0.0025, -487.352, 0.4221},
    {0.0035, -420.151, 0.3772},
    {0.0045, -375.239, 0.3469},
    {0.006, -329.016, 0.315},
    {0.0075, -296.754, 0.2922},
    {0.009, -272.602, 0.2747},
    {0.0105, -253.653, 0.2607},
    {0.012, -238.286, 0.249},
    {0.015, -214.667, 0.2306},
    {0.018, -197.197, 0.2165},
    {0.021, -183.631, 0.2052},
    {0.024, -172.735, 0.1959},
    {0.027, -163.755, 0.188},
    {0.03, -156.206, 0.1813},
    {0.033, -149.756, 0.1754},
    {0.036, -144.175, 0.1702},
    {0.039, -139.293, 0.1655},
    {0.042, -134.981, 0.1614},
    {0.045, -131.145, 0.1576},
    {0.05, -125.609, 0.1521},
    {0.055, -120.929, 0.1473},
    {0.06, -116.921, 0.1431},
    {0.07, -110.429, 0.136},
    {0.08, -105.42, 0.1303},
    {0.09, -101.467, 0.1255},
    {0.1, -98.2986, 0.1215},
    {0.11, -95.7323, 0.1181},
    {0.12, -93.6398, 0.1151},
    {0.13, -91.9291, 0.1125},
    {0.14, -90.5312, 0.1103},
    {0.15, -89.3938, 0.1083},
    {0.16, -88.4761, 0.1065},
    {0.17, -87.7459, 0.105},
    {0.18, -87.177, 0.1036},
    {0.19, -86.7479, 0.1024},
    {0.2, -86.442, 0.1013},
    {0.21, -86.244, 0.1004},
    {0.225, -86.123, 0.0992},
    {0.24, -86.1802, 0.0982},
    {0.26, -86.4888, 0.0972},
    {0.28, -87.0116, 0.0965},
    {0.3, -87.7043, 0.0961},
    {0.32, -88.5272, 0.0959},
    {0.35, -89.9373, 0.0958},
    {0.38, -91.4653, 0.0961},
    {0.41, -93.0174, 0.0966},
    {0.44, -94.4971, 0.0974},
    {0.47, -95.798, 0.0982},
    {0.5, -96.8061, 0.0993},
    {0.53, -97.3833, 0.1004},
    {0.56, -97.3627, 0.1015},
    {0.59, -96.5398, 0.1028},
    {0.62, -94.6513, 0.104},
    {0.65, -91.3522, 0.1053},
    {0.68, -86.1861, 0.1065},
    {0.7, -81.4008, 0.1073},
    {0.72, -75.264, 0.108},
    {0.74, -67.4585, 0.1086},
    {0.76, -57.5756, 0.1091},
    {0.775, -48.4794, 0.1094},
    {0.79, -37.6159, 0.1097},
    {0.805, -24.6067, 0.1098},
    {0.82, -8.9627, 0.11},
    {0.835, 9.9622, 0.1101},
    {0.85, 33.0411, 0.1102},
    {0.865, 61.4795, 0.1104},
    {0.875, 84.2406, 0.1105},
    {0.885, 110.834, 0.1107},
    {0.895, 142.187, 0.1112},
    {0.905, 179.563, 0.1118},
    {0.915, 224.723, 0.1127},
    {0.925, 280.219, 0.114},
    {0.935, 349.911, 0.1158},
    {0.945, 439.958, 0.1183},
    {0.955, 560.966, 0.1224},
    {0.961, 656.132, 0.1257},
    {0.965, 733.153, 0.1282},
    {0.969, 824.854, 0.1313},
    {0.972, 906.203, 0.1341},
    {0.975, 1001.63, 0.1373},
    {0.978, 1115.58, 0.1412},
    {0.981, 1254.67, 0.146},
    {0.984, 1429.51, 0.1519},
    {0.987, 1658.29, 0.1598},
    {0.989, 1856.76, 0.1666},
    {0.992, 2272.15, 0.1808},
    {0.995, 2978.99, 0.2046},
    {0.997271, 4067.27, 0.2414},
    {0.999002, 6365.48, 0.3177},
    {0.999535, 8565.07, 0.389},
    {0.999746, 10613.2, 0.4554},
    {0.999845, 12501.5, 0.5158},
    {0.999898, 14261.2, 0.5715},
    {0.999928, 15842.5, 0.6211},
    {0.999947, 17324.1, 0.6672},
    {0.99996, 18762., 0.712},
    {0.999968, 19955.8, 0.7495},
    {0.999974, 21110.3, 0.7847},
    {0.999979, 22342.3, 0.823},
    {0.999982, 23260.2, 0.8528},
    {0.999985, 24377.3, 0.8875},
    {0.999987, 25278.2, 0.9152},
    {0.999989, 26357.2, 0.9486},
    {0.99999, 26986.1, 0.9682},
    {0.999991, 27692.6, 0.9903},
    {0.999992, 28496.7, 1.0149},
    {0.99999273, 29163.1, 1.0353},
    {0.99999339, 29834.1, 1.0558},
    {0.9999985, 41630.6, 1.4123},
    {0.99999945, 51136.6, 1.7037},
    {0.99999985, 65436.1, 2.1292},
    {0.99999995, 78122.9, 2.5027},
    {0.99999998, 96836.5, 3.0517}
    };


IGrid[qq,CF2,-0.75]={
    {5.*^-8, -9739.97, 10.4112},
    {5.*^-7, -6150.76, 5.9623},
    {5.*^-6, -3593.73, 3.1461},
    {0.00005, -1888.72, 1.5267},
    {0.00007, -1699.99, 1.3662},
    {0.0001, -1517.38, 1.2132},
    {0.0002, -1200.98, 0.9615},
    {0.0003, -1040., 0.839},
    {0.0004, -935.92, 0.7617},
    {0.0005, -860.728, 0.7069},
    {0.0006, -802.762, 0.6651},
    {0.0009, -684.566, 0.5812},
    {0.0012, -609.229, 0.5286},
    {0.0015, -555.431, 0.4912},
    {0.0025, -446.562, 0.4157},
    {0.0035, -384.994, 0.3726},
    {0.0045, -343.877, 0.3433},
    {0.006, -301.586, 0.3124},
    {0.0075, -272.098, 0.2902},
    {0.009, -250.02, 0.2732},
    {0.0105, -232.708, 0.2595},
    {0.012, -218.683, 0.2481},
    {0.015, -197.121, 0.2301},
    {0.018, -181.181, 0.2163},
    {0.021, -168.808, 0.2053},
    {0.024, -158.873, 0.1961},
    {0.027, -150.687, 0.1884},
    {0.03, -143.805, 0.1818},
    {0.033, -137.926, 0.176},
    {0.036, -132.84, 0.1709},
    {0.039, -128.388, 0.1663},
    {0.042, -124.458, 0.1623},
    {0.045, -120.961, 0.1586},
    {0.05, -115.913, 0.1531},
    {0.055, -111.644, 0.1483},
    {0.06, -107.988, 0.1442},
    {0.07, -102.061, 0.1372},
    {0.08, -97.4838, 0.1314},
    {0.09, -93.8676, 0.1267},
    {0.1, -90.9653, 0.1227},
    {0.11, -88.6105, 0.1192},
    {0.12, -86.6873, 0.1162},
    {0.13, -85.1114, 0.1136},
    {0.14, -83.8203, 0.1113},
    {0.15, -82.7663, 0.1093},
    {0.16, -81.9126, 0.1075},
    {0.17, -81.2295, 0.106},
    {0.18, -80.6943, 0.1046},
    {0.19, -80.2857, 0.1034},
    {0.2, -79.9903, 0.1023},
    {0.21, -79.7921, 0.1013},
    {0.225, -79.6553, 0.1001},
    {0.24, -79.6836, 0.0991},
    {0.26, -79.9301, 0.0981},
    {0.28, -80.3732, 0.0974},
    {0.3, -80.9707, 0.0969},
    {0.32, -81.6878, 0.0966},
    {0.35, -82.9204, 0.0965},
    {0.38, -84.2603, 0.0967},
    {0.41, -85.6184, 0.0972},
    {0.44, -86.9073, 0.0978},
    {0.47, -88.0288, 0.0987},
    {0.5, -88.8766, 0.0996},
    {0.53, -89.3243, 0.1006},
    {0.56, -89.2176, 0.1018},
    {0.59, -88.3674, 0.1029},
    {0.62, -86.531, 0.1041},
    {0.65, -83.3935, 0.1053},
    {0.68, -78.5307, 0.1065},
    {0.7, -74.0513, 0.1072},
    {0.72, -68.3255, 0.1079},
    {0.74, -61.0633, 0.1085},
    {0.76, -51.8869, 0.109},
    {0.775, -43.4543, 0.1093},
    {0.79, -33.3948, 0.1096},
    {0.805, -21.3614, 0.1098},
    {0.82, -6.9046, 0.1099},
    {0.835, 10.5697, 0.11},
    {0.85, 31.8603, 0.1102},
    {0.865, 58.0776, 0.1103},
    {0.875, 79.0469, 0.1104},
    {0.885, 103.537, 0.1107},
    {0.895, 132.398, 0.1109},
    {0.905, 166.786, 0.1115},
    {0.915, 208.318, 0.1123},
    {0.925, 259.333, 0.1134},
    {0.935, 323.368, 0.1151},
    {0.945, 406.07, 0.1174},
    {0.955, 517.163, 0.121},
    {0.961, 604.499, 0.124},
    {0.965, 675.166, 0.1264},
    {0.969, 759.28, 0.1293},
    {0.972, 833.877, 0.1318},
    {0.975, 921.382, 0.1348},
    {0.978, 1025.84, 0.1383},
    {0.981, 1153.33, 0.1426},
    {0.984, 1313.55, 0.1481},
    {0.987, 1523.16, 0.1552},
    {0.989, 1704.95, 0.1615},
    {0.992, 2085.35, 0.1746},
    {0.995, 2732.43, 0.1965},
    {0.997271, 3728.29, 0.2298},
    {0.999002, 5830.42, 0.2998},
    {0.999535, 7841.43, 0.3649},
    {0.999746, 9713.43, 0.425},
    {0.999845, 11439.1, 0.4807},
    {0.999898, 13047., 0.5316},
    {0.999928, 14491.8, 0.577},
    {0.999947, 15845.4, 0.6192},
    {0.99996, 17158.8, 0.66},
    {0.999968, 18249.4, 0.6937},
    {0.999974, 19303.9, 0.7263},
    {0.999979, 20429.3, 0.761},
    {0.999982, 21267.6, 0.7865},
    {0.999985, 22287.8, 0.8179},
    {0.999987, 23110.6, 0.8434},
    {0.999989, 24095.9, 0.8744},
    {0.99999, 24670.3, 0.8929},
    {0.999991, 25315.6, 0.9126},
    {0.999992, 26049.8, 0.9351},
    {0.99999273, 26658.4, 0.9537},
    {0.99999339, 27271.2, 0.9724},
    {0.9999985, 38041.6, 1.2984},
    {0.99999945, 46720.1, 1.5583},
    {0.99999985, 59772.8, 1.9517},
    {0.99999995, 71351.4, 2.2921},
    {0.99999998, 88428.7, 2.7898}
    };


IGrid[qq,CF2,-0.5]={
    {5.*^-8, -8802.11, 9.4928},
    {5.*^-7, -5551.35, 5.4544},
    {5.*^-6, -3238.08, 2.9054},
    {0.00005, -1698.15, 1.4435},
    {0.00007, -1527.99, 1.2981},
    {0.0001, -1363.37, 1.1593},
    {0.0002, -1078.26, 0.9298},
    {0.0003, -933.356, 0.8173},
    {0.0004, -839.717, 0.7461},
    {0.0005, -772.092, 0.6953},
    {0.0006, -719.987, 0.6564},
    {0.0009, -613.786, 0.5779},
    {0.0012, -546.157, 0.5282},
    {0.0015, -497.877, 0.4927},
    {0.0025, -400.282, 0.4203},
    {0.0035, -345.149, 0.3786},
    {0.0045, -308.357, 0.35},
    {0.006, -270.545, 0.3197},
    {0.0075, -244.197, 0.2979},
    {0.009, -224.494, 0.281},
    {0.0105, -209.048, 0.2675},
    {0.012, -196.524, 0.2562},
    {0.015, -177.308, 0.2383},
    {0.018, -163.098, 0.2246},
    {0.021, -152.074, 0.2135},
    {0.024, -143.224, 0.2044},
    {0.027, -135.932, 0.1967},
    {0.03, -129.802, 0.19},
    {0.033, -124.565, 0.1842},
    {0.036, -120.033, 0.179},
    {0.039, -116.067, 0.1744},
    {0.042, -112.565, 0.1703},
    {0.045, -109.447, 0.1666},
    {0.05, -104.946, 0.161},
    {0.055, -101.137, 0.1562},
    {0.06, -97.873, 0.1519},
    {0.07, -92.5764, 0.1448},
    {0.08, -88.4789, 0.1389},
    {0.09, -85.2354, 0.134},
    {0.1, -82.6265, 0.1299},
    {0.11, -80.5044, 0.1263},
    {0.12, -78.7662, 0.1232},
    {0.13, -77.3371, 0.1205},
    {0.14, -76.1613, 0.1182},
    {0.15, -75.1967, 0.1161},
    {0.16, -74.4105, 0.1143},
    {0.17, -73.7765, 0.1127},
    {0.18, -73.2737, 0.1113},
    {0.19, -72.885, 0.11},
    {0.2, -72.5959, 0.1089},
    {0.21, -72.3946, 0.108},
    {0.225, -72.2359, 0.1068},
    {0.24, -72.2228, 0.1058},
    {0.26, -72.3946, 0.1048},
    {0.28, -72.7407, 0.1041},
    {0.3, -73.2236, 0.1036},
    {0.32, -73.8128, 0.1033},
    {0.35, -74.8369, 0.1033},
    {0.38, -75.954, 0.1035},
    {0.41, -77.0838, 0.104},
    {0.44, -78.1468, 0.1047},
    {0.47, -79.0553, 0.1056},
    {0.5, -79.7125, 0.1066},
    {0.53, -80.0033, 0.1077},
    {0.56, -79.7895, 0.1089},
    {0.59, -78.8986, 0.1102},
    {0.62, -77.1139, 0.1115},
    {0.65, -74.1473, 0.1128},
    {0.68, -69.6196, 0.1141},
    {0.7, -65.4832, 0.1149},
    {0.72, -60.2193, 0.1157},
    {0.74, -53.5674, 0.1164},
    {0.76, -45.1886, 0.117},
    {0.775, -37.5061, 0.1174},
    {0.79, -28.3574, 0.1177},
    {0.805, -17.4301, 0.118},
    {0.82, -4.3205, 0.1181},
    {0.835, 11.5045, 0.1183},
    {0.85, 30.7651, 0.1183},
    {0.865, 54.4545, 0.1184},
    {0.875, 73.3855, 0.1185},
    {0.885, 95.4805, 0.1185},
    {0.895, 121.501, 0.1186},
    {0.905, 152.486, 0.1188},
    {0.915, 189.883, 0.1192},
    {0.925, 235.79, 0.1199},
    {0.935, 293.378, 0.121},
    {0.945, 367.711, 0.1226},
    {0.955, 467.482, 0.1249},
    {0.961, 545.873, 0.1272},
    {0.965, 609.29, 0.1292},
    {0.969, 684.742, 0.1316},
    {0.972, 751.64, 0.1336},
    {0.975, 830.103, 0.1361},
    {0.978, 923.729, 0.1391},
    {0.981, 1037.98, 0.1427},
    {0.984, 1181.51, 0.1473},
    {0.987, 1369.23, 0.1535},
    {0.989, 1531.99, 0.1587},
    {0.992, 1872.45, 0.1701},
    {0.995, 2451.32, 0.1895},
    {0.997271, 3341.71, 0.2189},
    {0.999002, 5219.92, 0.2814},
    {0.999535, 7015.77, 0.3401},
    {0.999746, 8686.95, 0.3937},
    {0.999845, 10227., 0.443},
    {0.999898, 11661.8, 0.4889},
    {0.999928, 12950.7, 0.5301},
    {0.999947, 14158.3, 0.568},
    {0.99996, 15329.9, 0.6047},
    {0.999968, 16302.6, 0.6349},
    {0.999974, 17243.1, 0.664},
    {0.999979, 18246.7, 0.695},
    {0.999982, 18994.4, 0.7181},
    {0.999985, 19904.1, 0.7461},
    {0.999987, 20637.8, 0.7686},
    {0.999989, 21516.4, 0.7956},
    {0.99999, 22028.5, 0.8114},
    {0.999991, 22603.8, 0.8286},
    {0.999992, 23258.5, 0.8487},
    {0.99999273, 23801.1, 0.8653},
    {0.99999339, 24347.3, 0.8823},
    {0.9999985, 33948.5, 1.1764},
    {0.99999945, 41681.9, 1.4073},
    {0.99999985, 53312.9, 1.7548},
    {0.99999995, 63628.7, 2.0647},
    {0.99999998, 78840., 2.5097}
   };


IGrid[qq,CF2,-0.25]={
    {5.*^-8, -7711.29, 8.5104},
    {5.*^-7, -4856.07, 4.9894},
    {5.*^-6, -2826.67, 2.771},
    {0.00005, -1478.65, 1.49},
    {0.00007, -1329.93, 1.3605},
    {0.0001, -1186.14, 1.2359},
    {0.0002, -937.357, 1.027},
    {0.0003, -811.045, 0.9227},
    {0.0004, -729.47, 0.8556},
    {0.0005, -670.589, 0.8072},
    {0.0006, -625.24, 0.7698},
    {0.0009, -532.886, 0.6931},
    {0.0012, -474.122, 0.6435},
    {0.0015, -432.214, 0.6076},
    {0.0025, -347.57, 0.5327},
    {0.0035, -299.824, 0.4884},
    {0.0045, -267.991, 0.4577},
    {0.006, -235.307, 0.4247},
    {0.0075, -212.554, 0.4006},
    {0.009, -195.538, 0.3819},
    {0.0105, -182.212, 0.3667},
    {0.012, -171.417, 0.3541},
    {0.015, -154.847, 0.3338},
    {0.018, -142.603, 0.3182},
    {0.021, -133.106, 0.3056},
    {0.024, -125.481, 0.2951},
    {0.027, -119.198, 0.2862},
    {0.03, -113.915, 0.2785},
    {0.033, -109.4, 0.2718},
    {0.036, -105.492, 0.2658},
    {0.039, -102.071, 0.2605},
    {0.042, -99.0484, 0.2557},
    {0.045, -96.3551, 0.2514},
    {0.05, -92.4648, 0.245},
    {0.055, -89.17, 0.2395},
    {0.06, -86.3425, 0.2346},
    {0.07, -81.746, 0.2265},
    {0.08, -78.1793, 0.22},
    {0.09, -75.347, 0.2147},
    {0.1, -73.0607, 0.2103},
    {0.11, -71.1933, 0.2066},
    {0.12, -69.6563, 0.2035},
    {0.13, -68.3854, 0.2009},
    {0.14, -67.3332, 0.1986},
    {0.15, -66.4632, 0.1967},
    {0.16, -65.7473, 0.1951},
    {0.17, -65.1628, 0.1938},
    {0.18, -64.6916, 0.1926},
    {0.19, -64.3194, 0.1917},
    {0.2, -64.0332, 0.1909},
    {0.21, -63.8232, 0.1903},
    {0.225, -63.6317, 0.1896},
    {0.24, -63.5669, 0.1892},
    {0.26, -63.6431, 0.189},
    {0.28, -63.8708, 0.1891},
    {0.3, -64.2159, 0.1896},
    {0.32, -64.6532, 0.1902},
    {0.35, -65.4273, 0.1916},
    {0.38, -66.279, 0.1933},
    {0.41, -67.1381, 0.1953},
    {0.44, -67.9327, 0.1976},
    {0.47, -68.5862, 0.2002},
    {0.5, -69.0149, 0.2029},
    {0.53, -69.115, 0.2057},
    {0.56, -68.7658, 0.2087},
    {0.59, -67.8168, 0.2118},
    {0.62, -66.0762, 0.2151},
    {0.65, -63.2931, 0.2184},
    {0.68, -59.1345, 0.2217},
    {0.7, -55.3782, 0.224},
    {0.72, -50.6323, 0.2262},
    {0.74, -44.6688, 0.2285},
    {0.76, -37.1915, 0.2307},
    {0.775, -30.3594, 0.2323},
    {0.79, -22.2444, 0.2339},
    {0.805, -12.5749, 0.2354},
    {0.82, -0.9984, 0.2368},
    {0.835, 12.9487, 0.2382},
    {0.85, 29.8913, 0.2394},
    {0.865, 50.6946, 0.2405},
    {0.875, 67.2984, 0.2411},
    {0.885, 86.6555, 0.2416},
    {0.895, 109.429, 0.2419},
    {0.905, 136.52, 0.242},
    {0.915, 169.187, 0.2419},
    {0.925, 209.249, 0.2415},
    {0.935, 259.454, 0.2408},
    {0.945, 324.191, 0.2395},
    {0.955, 410.998, 0.2374},
    {0.961, 479.149, 0.2357},
    {0.965, 534.25, 0.2343},
    {0.969, 599.784, 0.2329},
    {0.972, 657.862, 0.2317},
    {0.975, 725.952, 0.2306},
    {0.978, 807.174, 0.2294},
    {0.981, 906.237, 0.2283},
    {0.984, 1030.64, 0.2274},
    {0.987, 1193.27, 0.2269},
    {0.989, 1334.23, 0.227},
    {0.992, 1628.9, 0.2288},
    {0.995, 2129.57, 0.235},
    {0.997271, 2899.08, 0.2496},
    {0.999002, 4520.75, 0.2904},
    {0.999535, 6070.04, 0.3351},
    {0.999746, 7511.04, 0.3784},
    {0.999845, 8838.51, 0.4189},
    {0.999898, 10074.9, 0.4566},
    {0.999928, 11185.6, 0.4909},
    {0.999947, 12225.8, 0.5232},
    {0.99996, 13234.9, 0.555},
    {0.999968, 14072.6, 0.581},
    {0.999974, 14882.6, 0.6061},
    {0.999979, 15746.8, 0.6329},
    {0.999982, 16390.5, 0.6528},
    {0.999985, 17173.8, 0.6771},
    {0.999987, 17805.5, 0.6966},
    {0.999989, 18561.8, 0.7197},
    {0.99999, 19002.7, 0.7333},
    {0.999991, 19497.9, 0.7486},
    {0.999992, 20061.5, 0.7659},
    {0.99999273, 20528.5, 0.7802},
    {0.99999339, 20998.7, 0.7944},
    {0.9999985, 29260.7, 1.0494},
    {0.99999945, 35913.9, 1.2523},
    {0.99999985, 45916.7, 1.5524},
    {0.99999995, 54786.7, 1.8192},
    {0.99999998, 67864.4, 2.2137}
    };


IGrid[qq,CF2,0.0]={
    {5.*^-8, -6432.38, 7.1389},
    {5.*^-7, -4043.52, 4.1529},
    {5.*^-6, -2347.89, 2.2623},
    {0.00005, -1225.38, 1.1634},
    {0.00007, -1102.03, 1.0523},
    {0.0001, -981.364, 0.9456},
    {0.0002, -774.904, 0.7674},
    {0.0003, -670.21, 0.6791},
    {0.0004, -602.658, 0.6227},
    {0.0005, -553.949, 0.5823},
    {0.0006, -516.445, 0.5513},
    {0.0009, -440.138, 0.4881},
    {0.0012, -391.647, 0.4478},
    {0.0015, -357.096, 0.4189},
    {0.0025, -287.41, 0.3595},
    {0.0035, -248.166, 0.3249},
    {0.0045, -222.024, 0.3012},
    {0.006, -195.217, 0.276},
    {0.0075, -176.565, 0.2579},
    {0.009, -162.636, 0.244},
    {0.0105, -151.724, 0.2328},
    {0.012, -142.887, 0.2236},
    {0.015, -129.327, 0.2089},
    {0.018, -119.307, 0.1977},
    {0.021, -111.533, 0.1888},
    {0.024, -105.288, 0.1814},
    {0.027, -100.139, 0.1751},
    {0.03, -95.8069, 0.1698},
    {0.033, -92.1023, 0.1651},
    {0.036, -88.8915, 0.1609},
    {0.039, -86.0777, 0.1572},
    {0.042, -83.5886, 0.1539},
    {0.045, -81.3697, 0.1508},
    {0.05, -78.1584, 0.1463},
    {0.055, -75.4326, 0.1424},
    {0.06, -73.0882, 0.1389},
    {0.07, -69.2637, 0.1331},
    {0.08, -66.2807, 0.1283},
    {0.09, -63.8983, 0.1242},
    {0.1, -61.9628, 0.1208},
    {0.11, -60.3709, 0.1179},
    {0.12, -59.0501, 0.1153},
    {0.13, -57.9481, 0.1131},
    {0.14, -57.0262, 0.1112},
    {0.15, -56.2544, 0.1095},
    {0.16, -55.6099, 0.1079},
    {0.17, -55.0738, 0.1066},
    {0.18, -54.6314, 0.1055},
    {0.19, -54.2708, 0.1044},
    {0.2, -53.9816, 0.1035},
    {0.21, -53.7552, 0.1027},
    {0.225, -53.5181, 0.1017},
    {0.24, -53.3859, 0.1008},
    {0.26, -53.3441, 0.1},
    {0.28, -53.4268, 0.0994},
    {0.3, -53.6068, 0.0989},
    {0.32, -53.8613, 0.0987},
    {0.35, -54.3382, 0.0986},
    {0.38, -54.8744, 0.0987},
    {0.41, -55.41, 0.0991},
    {0.44, -55.8847, 0.0996},
    {0.47, -56.2339, 0.1003},
    {0.5, -56.3841, 0.101},
    {0.53, -56.2502, 0.1019},
    {0.56, -55.7296, 0.1029},
    {0.59, -54.6951, 0.104},
    {0.62, -52.9856, 0.1052},
    {0.65, -50.3911, 0.1063},
    {0.68, -46.6323, 0.1075},
    {0.7, -43.2959, 0.1083},
    {0.72, -39.1263, 0.1091},
    {0.74, -33.9332, 0.1098},
    {0.76, -27.4704, 0.1105},
    {0.775, -21.5978, 0.111},
    {0.79, -14.6523, 0.1115},
    {0.805, -6.4076, 0.1119},
    {0.82, 3.4279, 0.1124},
    {0.835, 15.2386, 0.1128},
    {0.85, 29.5434, 0.1132},
    {0.865, 47.0578, 0.1136},
    {0.875, 61.0051, 0.1139},
    {0.885, 77.2365, 0.1143},
    {0.895, 96.3011, 0.1147},
    {0.905, 118.941, 0.1152},
    {0.915, 146.198, 0.1159},
    {0.925, 179.569, 0.1167},
    {0.935, 221.322, 0.1178},
    {0.945, 275.07, 0.1195},
    {0.955, 347.022, 0.1221},
    {0.961, 403.43, 0.124},
    {0.965, 448.995, 0.1256},
    {0.969, 503.153, 0.1276},
    {0.972, 551.108, 0.129},
    {0.975, 607.301, 0.1309},
    {0.978, 674.299, 0.1334},
    {0.981, 755.948, 0.1366},
    {0.984, 858.414, 0.1409},
    {0.987, 992.251, 0.1459},
    {0.989, 1108.17, 0.1503},
    {0.992, 1350.32, 0.159},
    {0.995, 1761.27, 0.174},
    {0.997271, 2392.06, 0.1965},
    {0.999002, 3719.41, 0.2435},
    {0.999535, 4985.9, 0.2875},
    {0.999746, 6163.02, 0.3284},
    {0.999845, 7246.89, 0.3655},
    {0.999898, 8255.88, 0.3997},
    {0.999928, 9162., 0.4302},
    {0.999947, 10010.4, 0.4585},
    {0.99996, 10833.5, 0.4857},
    {0.999968, 11516.4, 0.5085},
    {0.999974, 12176.7, 0.5303},
    {0.999979, 12881.2, 0.5536},
    {0.999982, 13405.9, 0.571},
    {0.999985, 14044.2, 0.5922},
    {0.999987, 14559., 0.6097},
    {0.999989, 15175.4, 0.63},
    {0.99999, 15534.6, 0.6418},
    {0.999991, 15938., 0.655},
    {0.999992, 16397.2, 0.67},
    {0.99999273, 16777.6, 0.6824},
    {0.99999339, 17160.7, 0.6949},
    {0.9999985, 23888.9, 0.9111},
    {0.99999945, 29304.3, 1.0835},
    {0.99999985, 37443.1, 1.344},
    {0.99999995, 44658.6, 1.5697},
    {0.99999998, 55293.3, 1.8981}
    };


IGrid[qq,CF2,0.25]={
    {5.*^-8, -4928.27, 5.8112},
    {5.*^-7, -3089.44, 3.4929},
    {5.*^-6, -1788.34, 2.0042},
    {0.00005, -929.639, 1.1089},
    {0.00007, -835.436, 1.0149},
    {0.0001, -744.41, 0.9234},
    {0.0002, -587.436, 0.7677},
    {0.0003, -507.977, 0.6885},
    {0.0004, -456.779, 0.6371},
    {0.0005, -419.888, 0.5999},
    {0.0006, -391.513, 0.571},
    {0.0009, -333.857, 0.5114},
    {0.0012, -297.265, 0.4729},
    {0.0015, -271.212, 0.4449},
    {0.0025, -218.756, 0.3868},
    {0.0035, -189.271, 0.3526},
    {0.0045, -169.653, 0.3289},
    {0.006, -149.542, 0.3037},
    {0.0075, -135.565, 0.2854},
    {0.009, -125.124, 0.2712},
    {0.0105, -116.947, 0.2597},
    {0.012, -110.322, 0.2502},
    {0.015, -100.15, 0.235},
    {0.018, -92.6242, 0.2233},
    {0.021, -86.7763, 0.2138},
    {0.024, -82.0692, 0.2059},
    {0.027, -78.182, 0.1993},
    {0.03, -74.9033, 0.1935},
    {0.033, -72.0944, 0.1884},
    {0.036, -69.6546, 0.1839},
    {0.039, -67.511, 0.1799},
    {0.042, -65.6096, 0.1763},
    {0.045, -63.9111, 0.1729},
    {0.05, -61.4445, 0.168},
    {0.055, -59.3411, 0.1638},
    {0.06, -57.5253, 0.16},
    {0.07, -54.5417, 0.1537},
    {0.08, -52.1925, 0.1485},
    {0.09, -50.2965, 0.1443},
    {0.1, -48.7392, 0.1407},
    {0.11, -47.4429, 0.1377},
    {0.12, -46.3534, 0.1351},
    {0.13, -45.431, 0.133},
    {0.14, -44.6465, 0.1311},
    {0.15, -43.9774, 0.1295},
    {0.16, -43.406, 0.1281},
    {0.17, -42.9182, 0.1269},
    {0.18, -42.5029, 0.1258},
    {0.19, -42.1503, 0.125},
    {0.2, -41.8531, 0.1242},
    {0.21, -41.6045, 0.1236},
    {0.225, -41.3103, 0.1229},
    {0.24, -41.0969, 0.1223},
    {0.26, -40.9159, 0.1219},
    {0.28, -40.8298, 0.1217},
    {0.3, -40.817, 0.1217},
    {0.32, -40.8597, 0.1219},
    {0.35, -40.9919, 0.1225},
    {0.38, -41.1616, 0.1234},
    {0.41, -41.321, 0.1245},
    {0.44, -41.4215, 0.1258},
    {0.47, -41.4111, 0.1273},
    {0.5, -41.2316, 0.1289},
    {0.53, -40.8149, 0.1307},
    {0.56, -40.08, 0.1326},
    {0.59, -38.9266, 0.1346},
    {0.62, -37.2282, 0.1368},
    {0.65, -34.8208, 0.139},
    {0.68, -31.4867, 0.1414},
    {0.7, -28.6065, 0.1431},
    {0.72, -25.0696, 0.1447},
    {0.74, -20.7287, 0.1464},
    {0.76, -15.3942, 0.1482},
    {0.775, -10.5933, 0.1495},
    {0.79, -4.957, 0.1508},
    {0.805, 1.6871, 0.1521},
    {0.82, 9.5643, 0.1535},
    {0.835, 18.9665, 0.1548},
    {0.85, 30.2916, 0.1561},
    {0.865, 44.0855, 0.1574},
    {0.875, 55.0245, 0.1582},
    {0.885, 67.7155, 0.1591},
    {0.895, 82.5722, 0.1599},
    {0.905, 100.162, 0.1607},
    {0.915, 121.272, 0.1615},
    {0.925, 147.038, 0.1623},
    {0.935, 179.178, 0.163},
    {0.945, 220.423, 0.1638},
    {0.955, 275.461, 0.1647},
    {0.961, 318.5, 0.1654},
    {0.965, 353.209, 0.166},
    {0.969, 394.391, 0.1667},
    {0.972, 430.821, 0.1674},
    {0.975, 473.458, 0.1683},
    {0.978, 524.233, 0.1692},
    {0.981, 586.028, 0.1705},
    {0.984, 663.486, 0.172},
    {0.987, 764.504, 0.1742},
    {0.989, 851.884, 0.176},
    {0.992, 1034.15, 0.1805},
    {0.995, 1342.84, 0.1878},
    {0.997271, 1815.56, 0.1989},
    {0.999002, 2807.6, 0.2255},
    {0.999535, 3752.1, 0.2542},
    {0.999746, 4628.68, 0.2814},
    {0.999845, 5435.18, 0.3069},
    {0.999898, 6185.37, 0.3309},
    {0.999928, 6858.75, 0.3522},
    {0.999947, 7489.03, 0.3723},
    {0.99996, 8100.26, 0.3916},
    {0.999968, 8607.29, 0.4077},
    {0.999974, 9097.42, 0.4233},
    {0.999979, 9620.21, 0.4397},
    {0.999982, 10009.4, 0.4518},
    {0.999985, 10483., 0.4667},
    {0.999987, 10864.8, 0.4787},
    {0.999989, 11321.9, 0.4929},
    {0.99999, 11588.3, 0.5012},
    {0.999991, 11887.5, 0.5103},
    {0.999992, 12227.9, 0.5208},
    {0.99999273, 12510., 0.5295},
    {0.99999339, 12794., 0.5383},
    {0.9999985, 17778.5, 0.6929},
    {0.99999945, 21787.5, 0.8151},
    {0.99999985, 27808.9, 0.9962},
    {0.99999995, 33144.3, 1.1552},
    {0.99999998, 41004.4, 1.3912}
   };


IGrid[qq,CF2,0.5]={
    {5.*^-8, -3153.69, 4.2523},
    {5.*^-7, -1969.98, 2.6502},
    {5.*^-6, -1135.86, 1.5821},
    {0.00005, -588.479, 0.9051},
    {0.00007, -528.719, 0.8313},
    {0.0001, -471.007, 0.7589},
    {0.0002, -371.76, 0.6338},
    {0.0003, -321.642, 0.5697},
    {0.0004, -289.414, 0.5279},
    {0.0005, -266.213, 0.4976},
    {0.0006, -248.384, 0.474},
    {0.0009, -212.213, 0.4256},
    {0.0012, -189.292, 0.3943},
    {0.0015, -172.991, 0.3717},
    {0.0025, -140.211, 0.3251},
    {0.0035, -121.795, 0.2979},
    {0.0045, -109.547, 0.2793},
    {0.006, -96.985, 0.2595},
    {0.0075, -88.2336, 0.2453},
    {0.009, -81.6856, 0.2344},
    {0.0105, -76.5458, 0.2255},
    {0.012, -72.3722, 0.2182},
    {0.015, -65.9381, 0.2066},
    {0.018, -61.1511, 0.1976},
    {0.021, -57.4108, 0.1904},
    {0.024, -54.3834, 0.1844},
    {0.027, -51.8673, 0.1793},
    {0.03, -49.7341, 0.1749},
    {0.033, -47.8943, 0.1711},
    {0.036, -46.2874, 0.1677},
    {0.039, -44.8676, 0.1647},
    {0.042, -43.6011, 0.1619},
    {0.045, -42.4632, 0.1595},
    {0.05, -40.7984, 0.1558},
    {0.055, -39.3649, 0.1527},
    {0.06, -38.1166, 0.1499},
    {0.07, -36.0374, 0.1453},
    {0.08, -34.3707, 0.1416},
    {0.09, -33.0009, 0.1386},
    {0.1, -31.8547, 0.1361},
    {0.11, -30.8821, 0.1341},
    {0.12, -30.0481, 0.1324},
    {0.13, -29.3268, 0.1309},
    {0.14, -28.6985, 0.1297},
    {0.15, -28.1488, 0.1287},
    {0.16, -27.6655, 0.1279},
    {0.17, -27.2394, 0.1272},
    {0.18, -26.8628, 0.1266},
    {0.19, -26.5291, 0.1261},
    {0.2, -26.2331, 0.1258},
    {0.21, -25.9701, 0.1255},
    {0.225, -25.629, 0.1252},
    {0.24, -25.3425, 0.1251},
    {0.26, -25.0291, 0.1252},
    {0.28, -24.7777, 0.1255},
    {0.3, -24.5725, 0.1259},
    {0.32, -24.4005, 0.1265},
    {0.35, -24.1779, 0.1276},
    {0.38, -23.9653, 0.129},
    {0.41, -23.7275, 0.1306},
    {0.44, -23.4284, 0.1324},
    {0.47, -23.0303, 0.1343},
    {0.5, -22.4903, 0.1365},
    {0.53, -21.76, 0.1388},
    {0.56, -20.7816, 0.1413},
    {0.59, -19.4845, 0.144},
    {0.62, -17.7801, 0.1469},
    {0.65, -15.5549, 0.1499},
    {0.68, -12.6587, 0.1532},
    {0.7, -10.2583, 0.1555},
    {0.72, -7.3931, 0.158},
    {0.74, -3.9639, 0.1605},
    {0.76, 0.1574, 0.1632},
    {0.775, 3.8009, 0.1654},
    {0.79, 8.0181, 0.1676},
    {0.805, 12.9235, 0.17},
    {0.82, 18.6665, 0.1724},
    {0.835, 25.44, 0.175},
    {0.85, 33.5049, 0.1778},
    {0.865, 43.2201, 0.1807},
    {0.875, 50.8566, 0.1828},
    {0.885, 59.6527, 0.185},
    {0.895, 69.8791, 0.1873},
    {0.905, 81.9031, 0.1898},
    {0.915, 96.2338, 0.1923},
    {0.925, 113.605, 0.1951},
    {0.935, 135.122, 0.198},
    {0.945, 162.537, 0.2012},
    {0.955, 198.853, 0.2046},
    {0.961, 227.081, 0.2068},
    {0.965, 249.754, 0.2083},
    {0.969, 276.573, 0.2099},
    {0.972, 300.225, 0.2111},
    {0.975, 327.83, 0.2123},
    {0.978, 360.614, 0.2135},
    {0.981, 400.399, 0.2148},
    {0.984, 450.105, 0.2161},
    {0.987, 514.72, 0.2175},
    {0.989, 570.456, 0.2183},
    {0.992, 686.286, 0.2194},
    {0.995, 881.538, 0.2204},
    {0.997271, 1178.96, 0.2221},
    {0.999002, 1799.34, 0.2279},
    {0.999535, 2387.13, 0.2368},
    {0.999746, 2931.1, 0.2472},
    {0.999845, 3430.5, 0.2588},
    {0.999898, 3894.49, 0.2706},
    {0.999928, 4310.47, 0.2817},
    {0.999947, 4699.5, 0.2925},
    {0.99996, 5076.44, 0.3033},
    {0.999968, 5389.07, 0.3123},
    {0.999974, 5691.05, 0.3208},
    {0.999979, 6013.04, 0.3302},
    {0.999982, 6252.63, 0.3373},
    {0.999985, 6544.16, 0.3459},
    {0.999987, 6779.1, 0.3527},
    {0.999989, 7060.2, 0.3612},
    {0.99999, 7224.08, 0.3661},
    {0.999991, 7408.03, 0.3715},
    {0.999992, 7617.33, 0.3778},
    {0.99999273, 7790.61, 0.383},
    {0.99999339, 7965.16, 0.3883},
    {0.9999985, 11025., 0.4812},
    {0.99999945, 13482.3, 0.5554},
    {0.99999985, 17168.8, 0.6651},
    {0.99999995, 20432., 0.7621},
    {0.99999998, 25235.7, 0.9052}
   };


==> anc/IqqCFCA.txt <==
IGrid[qq,CFCA,-1.0]={
    {5.*^-8, 3117.88, 6.101},
    {5.*^-7, 1662.49, 3.4973},
    {5.*^-6, 631.669, 1.8592},
    {0.00005, 126.104, 0.9382},
    {0.00007, 79.5844, 0.8494},
    {0.0001, 35.7581, 0.7659},
    {0.0002, -30.2231, 0.6312},
    {0.0003, -58.9522, 0.5672},
    {0.0004, -75.2983, 0.5276},
    {0.0005, -85.8356, 0.4997},
    {0.0006, -93.1293, 0.4786},
    {0.0009, -105.386, 0.4366},
    {0.0012, -111.02, 0.4104},
    {0.0015, -113.787, 0.3917},
    {0.0025, -115.449, 0.3534},
    {0.0035, -113.428, 0.3308},
    {0.0045, -110.547, 0.3152},
    {0.006, -106.009, 0.2983},
    {0.0075, -101.705, 0.286},
    {0.009, -97.7576, 0.2764},
    {0.0105, -94.161, 0.2686},
    {0.012, -90.878, 0.2621},
    {0.015, -85.1085, 0.2517},
    {0.018, -80.1871, 0.2438},
    {0.021, -75.9224, 0.2374},
    {0.024, -72.1759, 0.2321},
    {0.027, -68.8468, 0.2277},
    {0.03, -65.861, 0.2239},
    {0.033, -63.163, 0.2206},
    {0.036, -60.7058, 0.2178},
    {0.039, -58.455, 0.2152},
    {0.042, -56.3841, 0.213},
    {0.045, -54.4692, 0.2109},
    {0.05, -51.5733, 0.208},
    {0.055, -48.9882, 0.2055},
    {0.06, -46.6614, 0.2033},
    {0.07, -42.6263, 0.1999},
    {0.08, -39.2317, 0.1973},
    {0.09, -36.318, 0.1953},
    {0.1, -33.7779, 0.1937},
    {0.11, -31.5332, 0.1926},
    {0.12, -29.5245, 0.1917},
    {0.13, -27.7077, 0.1911},
    {0.14, -26.0491, 0.1908},
    {0.15, -24.5212, 0.1906},
    {0.16, -23.1018, 0.1906},
    {0.17, -21.7727, 0.1907},
    {0.18, -20.5191, 0.191},
    {0.19, -19.3285, 0.1914},
    {0.2, -18.1907, 0.1918},
    {0.21, -17.0961, 0.1924},
    {0.225, -15.5196, 0.1935},
    {0.24, -14.0016, 0.1947},
    {0.26, -12.0372, 0.1966},
    {0.28, -10.1079, 0.1988},
    {0.3, -8.1858, 0.2012},
    {0.32, -6.2458, 0.2039},
    {0.35, -3.2561, 0.2082},
    {0.38, -0.1139, 0.2131},
    {0.41, 3.236, 0.2184},
    {0.44, 6.8488, 0.2241},
    {0.47, 10.778, 0.2303},
    {0.5, 15.0801, 0.237},
    {0.53, 19.8182, 0.2442},
    {0.56, 25.0628, 0.252},
    {0.59, 30.8983, 0.2603},
    {0.62, 37.425, 0.2694},
    {0.65, 44.7644, 0.2792},
    {0.68, 53.0705, 0.2899},
    {0.7, 59.2484, 0.2976},
    {0.72, 66.0135, 0.3059},
    {0.74, 73.4678, 0.3148},
    {0.76, 81.7262, 0.3244},
    {0.775, 88.5333, 0.3322},
    {0.79, 95.9502, 0.3404},
    {0.805, 104.077, 0.3493},
    {0.82, 113.027, 0.3589},
    {0.835, 122.951, 0.3694},
    {0.85, 134.056, 0.3808},
    {0.865, 146.607, 0.3936},
    {0.875, 155.946, 0.4029},
    {0.885, 166.226, 0.413},
    {0.895, 177.634, 0.424},
    {0.905, 190.409, 0.4361},
    {0.915, 204.877, 0.4497},
    {0.925, 221.497, 0.465},
    {0.935, 240.933, 0.4825},
    {0.945, 264.207, 0.5031},
    {0.955, 292.999, 0.528},
    {0.961, 314.078, 0.5459},
    {0.965, 330.331, 0.5595},
    {0.969, 348.862, 0.5749},
    {0.972, 364.677, 0.5879},
    {0.975, 382.552, 0.6025},
    {0.978, 403.078, 0.6192},
    {0.981, 427.082, 0.6385},
    {0.984, 455.863, 0.6616},
    {0.987, 491.568, 0.6902},
    {0.989, 521.036, 0.7139},
    {0.992, 579.087, 0.7607},
    {0.995, 669.286, 0.8338},
    {0.997271, 793.58, 0.9349},
    {0.999002, 1020.56, 1.1214},
    {0.999535, 1210.18, 1.2806},
    {0.999746, 1371.02, 1.4176},
    {0.999845, 1509.36, 1.5364},
    {0.999898, 1631.65, 1.6421},
    {0.999928, 1736.77, 1.7336},
    {0.999947, 1832., 1.8167},
    {0.99996, 1921.52, 1.8952},
    {0.999968, 1993.95, 1.9591},
    {0.999974, 2062.53, 2.0197},
    {0.999979, 2134.34, 2.0833},
    {0.999982, 2186.83, 2.1301},
    {0.999985, 2249.74, 2.1865},
    {0.999987, 2299.68, 2.2313},
    {0.999989, 2358.68, 2.2843},
    {0.99999, 2392.76, 2.3149},
    {0.999991, 2430.55, 2.3492},
    {0.999992, 2473.3, 2.3877},
    {0.99999273, 2508.3, 2.4195},
    {0.99999339, 2543.31, 2.4512},
    {0.9999985, 3118.77, 2.9827},
    {0.99999945, 3540.6, 3.3836},
    {0.99999985, 4125.93, 3.9562},
    {0.99999995, 4608.09, 4.4398},
    {0.99999998, 5271.45, 5.1275}
    };


IGrid[qq,CFCA,-0.75]={
    {5.*^-8, 3013.49, 5.7112},
    {5.*^-7, 1620.87, 3.3034},
    {5.*^-6, 634.573, 1.8121},
    {0.00005, 143.35, 1.0072},
    {0.00007, 97.664, 0.9316},
    {0.0001, 54.5663, 0.8603},
    {0.0002, -11.0068, 0.7441},
    {0.0003, -39.8924, 0.6875},
    {0.0004, -56.5364, 0.6516},
    {0.0005, -67.3848, 0.6258},
    {0.0006, -74.9825, 0.606},
    {0.0009, -88.054, 0.5653},
    {0.0012, -94.3947, 0.5389},
    {0.0015, -97.7671, 0.5196},
    {0.0025, -100.956, 0.4787},
    {0.0035, -100.04, 0.454},
    {0.0045, -98.0171, 0.4365},
    {0.006, -94.4872, 0.4175},
    {0.0075, -90.9746, 0.4035},
    {0.009, -87.6824, 0.3925},
    {0.0105, -84.6374, 0.3836},
    {0.012, -81.8333, 0.3761},
    {0.015, -76.8561, 0.3641},
    {0.018, -72.5764, 0.3548},
    {0.021, -68.8456, 0.3474},
    {0.024, -65.5539, 0.3412},
    {0.027, -62.6212, 0.336},
    {0.03, -59.9863, 0.3315},
    {0.033, -57.5989, 0.3277},
    {0.036, -55.423, 0.3243},
    {0.039, -53.4286, 0.3213},
    {0.042, -51.5911, 0.3186},
    {0.045, -49.8897, 0.3162},
    {0.05, -47.3147, 0.3128},
    {0.055, -45.0153, 0.3098},
    {0.06, -42.9433, 0.3073},
    {0.07, -39.3501, 0.3034},
    {0.08, -36.3234, 0.3004},
    {0.09, -33.7258, 0.2983},
    {0.1, -31.4605, 0.2967},
    {0.11, -29.4582, 0.2957},
    {0.12, -27.6663, 0.295},
    {0.13, -26.0457, 0.2946},
    {0.14, -24.5664, 0.2946},
    {0.15, -23.2025, 0.2948},
    {0.16, -21.9356, 0.2952},
    {0.17, -20.7492, 0.2957},
    {0.18, -19.6296, 0.2965},
    {0.19, -18.5649, 0.2974},
    {0.2, -17.5468, 0.2985},
    {0.21, -16.5671, 0.2997},
    {0.225, -15.1545, 0.3017},
    {0.24, -13.792, 0.3039},
    {0.26, -12.027, 0.3073},
    {0.28, -10.289, 0.311},
    {0.3, -8.5526, 0.3151},
    {0.32, -6.7964, 0.3194},
    {0.35, -4.0822, 0.3266},
    {0.38, -1.2217, 0.3344},
    {0.41, 1.8352, 0.3428},
    {0.44, 5.1394, 0.3519},
    {0.47, 8.7396, 0.3617},
    {0.5, 12.6877, 0.3722},
    {0.53, 17.0419, 0.3834},
    {0.56, 21.8667, 0.3955},
    {0.59, 27.2391, 0.4085},
    {0.62, 33.2491, 0.4225},
    {0.65, 40.0096, 0.4378},
    {0.68, 47.6648, 0.4543},
    {0.7, 53.3563, 0.4663},
    {0.72, 59.5943, 0.479},
    {0.74, 66.4658, 0.4928},
    {0.76, 74.0741, 0.5076},
    {0.775, 80.3503, 0.5195},
    {0.79, 87.1867, 0.5323},
    {0.805, 94.6716, 0.546},
    {0.82, 102.918, 0.5608},
    {0.835, 112.06, 0.5769},
    {0.85, 122.287, 0.5946},
    {0.865, 133.84, 0.6141},
    {0.875, 142.437, 0.6285},
    {0.885, 151.897, 0.644},
    {0.895, 162.392, 0.661},
    {0.905, 174.144, 0.6797},
    {0.915, 187.447, 0.7006},
    {0.925, 202.724, 0.7242},
    {0.935, 220.589, 0.7513},
    {0.945, 241.976, 0.7833},
    {0.955, 268.422, 0.8218},
    {0.961, 287.777, 0.8496},
    {0.965, 302.693, 0.8707},
    {0.969, 319.71, 0.8946},
    {0.972, 334.223, 0.9147},
    {0.975, 350.632, 0.9373},
    {0.978, 369.462, 0.9629},
    {0.981, 391.47, 0.9927},
    {0.984, 417.869, 1.0279},
    {0.987, 450.604, 1.0712},
    {0.989, 477.621, 1.1067},
    {0.992, 530.817, 1.176},
    {0.995, 613.44, 1.2825},
    {0.997271, 727.248, 1.4279},
    {0.999002, 934.998, 1.69},
    {0.999535, 1108.49, 1.9074},
    {0.999746, 1255.56, 2.0909},
    {0.999845, 1382.2, 2.248},
    {0.999898, 1493.92, 2.3863},
    {0.999928, 1590.07, 2.5051},
    {0.999947, 1677.07, 2.6123},
    {0.99996, 1758.96, 2.7133},
    {0.999968, 1825.16, 2.795},
    {0.999974, 1887.91, 2.8721},
    {0.999979, 1953.47, 2.9528},
    {0.999982, 2001.45, 3.0119},
    {0.999985, 2058.96, 3.0827},
    {0.999987, 2104.56, 3.1389},
    {0.999989, 2158.51, 3.2055},
    {0.99999, 2189.59, 3.2438},
    {0.999991, 2224.21, 3.2863},
    {0.999992, 2263.18, 3.3345},
    {0.99999273, 2295.18, 3.374},
    {0.99999339, 2327.23, 3.4135},
    {0.9999985, 2852.89, 4.0649},
    {0.99999945, 3238.22, 4.5471},
    {0.99999985, 3772.8, 5.2237},
    {0.99999995, 4212.95, 5.7877},
    {0.99999998, 4818.63, 6.5759}
    };


IGrid[qq,CFCA,-0.5]={
    {5.*^-8, 2878.72, 5.2513},
    {5.*^-7, 1563.45, 3.0988},
    {5.*^-6, 632.644, 1.7912},
    {0.00005, 160.585, 1.0689},
    {0.00007, 116.135, 0.9973},
    {0.0001, 74.1159, 0.9284},
    {0.0002, 9.5184, 0.8125},
    {0.0003, -19.3412, 0.754},
    {0.0004, -36.1552, 0.7159},
    {0.0005, -47.2491, 0.6881},
    {0.0006, -55.1202, 0.6664},
    {0.0009, -68.9738, 0.621},
    {0.0012, -76.0076, 0.5911},
    {0.0015, -79.9899, 0.5689},
    {0.0025, -84.7817, 0.5215},
    {0.0035, -85.0328, 0.4925},
    {0.0045, -83.9315, 0.4719},
    {0.006, -81.4906, 0.4495},
    {0.0075, -78.8461, 0.4329},
    {0.009, -76.2654, 0.4199},
    {0.0105, -73.8279, 0.4093},
    {0.012, -71.5491, 0.4004},
    {0.015, -67.449, 0.3861},
    {0.018, -63.879, 0.375},
    {0.021, -60.7414, 0.366},
    {0.024, -57.9586, 0.3586},
    {0.027, -55.4696, 0.3523},
    {0.03, -53.2248, 0.3469},
    {0.033, -51.187, 0.3422},
    {0.036, -49.3248, 0.3381},
    {0.039, -47.6151, 0.3344},
    {0.042, -46.0373, 0.3311},
    {0.045, -44.5751, 0.3281},
    {0.05, -42.3602, 0.3238},
    {0.055, -40.379, 0.3202},
    {0.06, -38.5926, 0.317},
    {0.07, -35.4903, 0.3119},
    {0.08, -32.8752, 0.308},
    {0.09, -30.6302, 0.3051},
    {0.1, -28.6713, 0.3028},
    {0.11, -26.9404, 0.3012},
    {0.12, -25.3899, 0.3},
    {0.13, -23.9879, 0.2992},
    {0.14, -22.7077, 0.2987},
    {0.15, -21.5273, 0.2985},
    {0.16, -20.4301, 0.2986},
    {0.17, -19.4016, 0.2988},
    {0.18, -18.4303, 0.2993},
    {0.19, -17.507, 0.3},
    {0.2, -16.6231, 0.3008},
    {0.21, -15.7707, 0.3018},
    {0.225, -14.5406, 0.3035},
    {0.24, -13.3517, 0.3055},
    {0.26, -11.8061, 0.3085},
    {0.28, -10.2808, 0.3119},
    {0.3, -8.7521, 0.3157},
    {0.32, -7.2012, 0.3198},
    {0.35, -4.795, 0.3265},
    {0.38, -2.2497, 0.3339},
    {0.41, 0.4799, 0.342},
    {0.44, 3.4377, 0.3507},
    {0.47, 6.666, 0.3601},
    {0.5, 10.214, 0.3701},
    {0.53, 14.1318, 0.3809},
    {0.56, 18.4783, 0.3925},
    {0.59, 23.3207, 0.4049},
    {0.62, 28.7436, 0.4184},
    {0.65, 34.8463, 0.433},
    {0.68, 41.7556, 0.4489},
    {0.7, 46.8925, 0.4603},
    {0.72, 52.5242, 0.4725},
    {0.74, 58.7247, 0.4856},
    {0.76, 65.5951, 0.4998},
    {0.775, 71.2536, 0.5111},
    {0.79, 77.4213, 0.5233},
    {0.805, 84.1744, 0.5364},
    {0.82, 91.609, 0.5505},
    {0.835, 99.8505, 0.5658},
    {0.85, 109.065, 0.5826},
    {0.865, 119.473, 0.6013},
    {0.875, 127.215, 0.6149},
    {0.885, 135.737, 0.6297},
    {0.895, 145.186, 0.6459},
    {0.905, 155.763, 0.6638},
    {0.915, 167.734, 0.6838},
    {0.925, 181.479, 0.7063},
    {0.935, 197.54, 0.7323},
    {0.945, 216.755, 0.7628},
    {0.955, 240.507, 0.7999},
    {0.961, 257.886, 0.8267},
    {0.965, 271.275, 0.847},
    {0.969, 286.545, 0.8701},
    {0.972, 299.562, 0.8895},
    {0.975, 314.272, 0.9114},
    {0.978, 331.16, 0.9362},
    {0.981, 350.9, 0.965},
    {0.984, 374.555, 0.9992},
    {0.987, 403.892, 1.0412},
    {0.989, 428.089, 1.0755},
    {0.992, 475.726, 1.1425},
    {0.995, 549.694, 1.2457},
    {0.997271, 651.517, 1.3868},
    {0.999002, 837.234, 1.642},
    {0.999535, 992.248, 1.8537},
    {0.999746, 1123.64, 2.0325},
    {0.999845, 1236.65, 2.1857},
    {0.999898, 1336.39, 2.3206},
    {0.999928, 1422.29, 2.4365},
    {0.999947, 1499.89, 2.5411},
    {0.99996, 1572.92, 2.6395},
    {0.999968, 1632.06, 2.7191},
    {0.999974, 1687.96, 2.7943},
    {0.999979, 1746.51, 2.8729},
    {0.999982, 1789.34, 2.9305},
    {0.999985, 1840.63, 2.9996},
    {0.999987, 1881.4, 3.0543},
    {0.999989, 1929.51, 3.1191},
    {0.99999, 1957.21, 3.1564},
    {0.999991, 1988.04, 3.1979},
    {0.999992, 2022.85, 3.2447},
    {0.99999273, 2051.43, 3.2831},
    {0.99999339, 2079.86, 3.3216},
    {0.9999985, 2548.75, 3.9549},
    {0.99999945, 2892.4, 4.4224},
    {0.99999985, 3368.93, 5.0768},
    {0.99999995, 3761.35, 5.6224},
    {0.99999998, 4301.05, 6.382}
   };


IGrid[qq,CFCA,-0.25]={
    {5.*^-8, 2699.6, 5.2131},
    {5.*^-7, 1483.15, 3.3599},
    {5.*^-6, 622.072, 2.1758},
    {0.00005, 176.258, 1.4404},
    {0.00007, 133.66, 1.3587},
    {0.0001, 93.3445, 1.2776},
    {0.0002, 30.6076, 1.1342},
    {0.0003, 2.1974, 1.0579},
    {0.0004, -14.5744, 1.0067},
    {0.0005, -25.7748, 0.9686},
    {0.0006, -33.7995, 0.9384},
    {0.0009, -48.2825, 0.8741},
    {0.0012, -55.944, 0.8308},
    {0.0015, -60.5033, 0.7984},
    {0.0025, -66.8711, 0.7282},
    {0.0035, -68.3292, 0.6848},
    {0.0045, -68.1909, 0.6539},
    {0.006, -66.912, 0.6199},
    {0.0075, -65.2, 0.5947},
    {0.009, -63.394, 0.5749},
    {0.0105, -61.6158, 0.5586},
    {0.012, -59.9125, 0.545},
    {0.015, -56.772, 0.523},
    {0.018, -53.9847, 0.5058},
    {0.021, -51.5038, 0.4919},
    {0.024, -49.285, 0.4804},
    {0.027, -47.2871, 0.4705},
    {0.03, -45.4768, 0.4621},
    {0.033, -43.8263, 0.4546},
    {0.036, -42.3148, 0.4481},
    {0.039, -40.9223, 0.4423},
    {0.042, -39.6354, 0.4371},
    {0.045, -38.4407, 0.4324},
    {0.05, -36.6282, 0.4256},
    {0.055, -35.0039, 0.4198},
    {0.06, -33.5374, 0.4147},
    {0.07, -30.9882, 0.4066},
    {0.08, -28.8366, 0.4003},
    {0.09, -26.9882, 0.3954},
    {0.1, -25.3735, 0.3916},
    {0.11, -23.9458, 0.3887},
    {0.12, -22.6673, 0.3865},
    {0.13, -21.5105, 0.3849},
    {0.14, -20.4533, 0.3837},
    {0.15, -19.4781, 0.3829},
    {0.16, -18.5697, 0.3825},
    {0.17, -17.7186, 0.3824},
    {0.18, -16.9135, 0.3826},
    {0.19, -16.1465, 0.383},
    {0.2, -15.4114, 0.3837},
    {0.21, -14.7025, 0.3845},
    {0.225, -13.6755, 0.3861},
    {0.24, -12.6799, 0.3881},
    {0.26, -11.3808, 0.3911},
    {0.28, -10.0933, 0.3947},
    {0.3, -8.7977, 0.3987},
    {0.32, -7.4764, 0.4031},
    {0.35, -5.4198, 0.4103},
    {0.38, -3.2303, 0.4183},
    {0.41, -0.8732, 0.427},
    {0.44, 1.6892, 0.4364},
    {0.47, 4.4944, 0.4465},
    {0.5, 7.5852, 0.4572},
    {0.53, 11.0021, 0.4686},
    {0.56, 14.8003, 0.4809},
    {0.59, 19.0364, 0.4939},
    {0.62, 23.7802, 0.5079},
    {0.65, 29.121, 0.523},
    {0.68, 35.1697, 0.5393},
    {0.7, 39.6652, 0.5509},
    {0.72, 44.5942, 0.5633},
    {0.74, 50.0221, 0.5765},
    {0.76, 56.0278, 0.5906},
    {0.775, 60.9802, 0.6019},
    {0.79, 66.3694, 0.6139},
    {0.805, 72.2708, 0.6268},
    {0.82, 78.767, 0.6406},
    {0.835, 85.9642, 0.6555},
    {0.85, 94.0124, 0.6718},
    {0.865, 103.089, 0.6897},
    {0.875, 109.843, 0.7027},
    {0.885, 117.272, 0.7169},
    {0.895, 125.505, 0.7322},
    {0.905, 134.717, 0.7492},
    {0.915, 145.14, 0.768},
    {0.925, 157.1, 0.7892},
    {0.935, 171.071, 0.8135},
    {0.945, 187.777, 0.8421},
    {0.955, 208.41, 0.8768},
    {0.961, 223.506, 0.9018},
    {0.965, 235.129, 0.9208},
    {0.969, 248.378, 0.9424},
    {0.972, 259.668, 0.9606},
    {0.975, 272.43, 0.981},
    {0.978, 287.065, 1.0043},
    {0.981, 304.174, 1.0314},
    {0.984, 324.675, 1.0637},
    {0.987, 350.072, 1.1033},
    {0.989, 371.029, 1.1357},
    {0.992, 412.261, 1.1991},
    {0.995, 476.24, 1.2968},
    {0.997271, 564.258, 1.4306},
    {0.999002, 724.667, 1.6741},
    {0.999535, 858.457, 1.8771},
    {0.999746, 971.793, 2.0488},
    {0.999845, 1069.25, 2.1964},
    {0.999898, 1155.26, 2.3264},
    {0.999928, 1229.21, 2.4383},
    {0.999947, 1296.2, 2.5393},
    {0.99996, 1359.16, 2.6344},
    {0.999968, 1410.02, 2.7113},
    {0.999974, 1458.28, 2.7841},
    {0.999979, 1508.61, 2.8601},
    {0.999982, 1545.56, 2.9159},
    {0.999985, 1589.68, 2.9826},
    {0.999987, 1624.81, 3.0356},
    {0.999989, 1666.28, 3.0982},
    {0.99999, 1690.15, 3.1343},
    {0.999991, 1716.74, 3.1745},
    {0.999992, 1746.61, 3.2197},
    {0.99999273, 1771.26, 3.2569},
    {0.99999339, 1795.77, 3.2941},
    {0.9999985, 2199.46, 3.9066},
    {0.99999945, 2495.2, 4.358},
    {0.99999985, 2905.24, 4.9886},
    {0.99999995, 3242.75, 5.5136},
    {0.99999998, 3706.98, 6.2436}
    };


IGrid[qq,CFCA,0.0]={
    {5.*^-8, 2359.27, 3.9014},
    {5.*^-7, 1295.62, 2.2816},
    {5.*^-6, 595.918, 1.2689},
    {0.00005, 186.86, 0.6978},
    {0.00007, 147.166, 0.6417},
    {0.0001, 109.882, 0.5882},
    {0.0002, 50.6012, 0.4994},
    {0.0003, 23.3308, 0.4555},
    {0.0004, 7.0274, 0.4274},
    {0.0005, -3.9839, 0.4072},
    {0.0006, -11.9784, 0.3916},
    {0.0009, -26.6992, 0.3596},
    {0.0012, -34.7716, 0.339},
    {0.0015, -39.7847, 0.324},
    {0.0025, -47.5449, 0.2928},
    {0.0035, -50.1491, 0.2744},
    {0.0045, -50.9665, 0.2616},
    {0.006, -50.8606, 0.248},
    {0.0075, -50.1039, 0.2382},
    {0.009, -49.1034, 0.2306},
    {0.0105, -48.0201, 0.2245},
    {0.012, -46.9235, 0.2194},
    {0.015, -44.8101, 0.2113},
    {0.018, -42.8623, 0.2052},
    {0.021, -41.0904, 0.2002},
    {0.024, -39.4812, 0.1962},
    {0.027, -38.0175, 0.1928},
    {0.03, -36.6806, 0.1899},
    {0.033, -35.4555, 0.1873},
    {0.036, -34.3259, 0.1851},
    {0.039, -33.2832, 0.1831},
    {0.042, -32.3163, 0.1814},
    {0.045, -31.4163, 0.1798},
    {0.05, -30.0466, 0.1775},
    {0.055, -28.8152, 0.1755},
    {0.06, -27.7017, 0.1738},
    {0.07, -25.7615, 0.1711},
    {0.08, -24.121, 0.169},
    {0.09, -22.71, 0.1674},
    {0.1, -21.4771, 0.1662},
    {0.11, -20.3847, 0.1652},
    {0.12, -19.4066, 0.1645},
    {0.13, -18.5213, 0.164},
    {0.14, -17.7099, 0.1637},
    {0.15, -16.961, 0.1636},
    {0.16, -16.2632, 0.1635},
    {0.17, -15.607, 0.1636},
    {0.18, -14.9862, 0.1638},
    {0.19, -14.3926, 0.1641},
    {0.2, -13.8225, 0.1644},
    {0.21, -13.2703, 0.1649},
    {0.225, -12.4677, 0.1657},
    {0.24, -11.6862, 0.1666},
    {0.26, -10.6603, 0.168},
    {0.28, -9.6365, 0.1697},
    {0.3, -8.5995, 0.1715},
    {0.32, -7.5365, 0.1736},
    {0.35, -5.8687, 0.1769},
    {0.38, -4.0826, 0.1805},
    {0.41, -2.148, 0.1845},
    {0.44, -0.0334, 0.1888},
    {0.47, 2.2898, 0.1934},
    {0.5, 4.857, 0.1984},
    {0.53, 7.7004, 0.2037},
    {0.56, 10.8621, 0.2093},
    {0.59, 14.3938, 0.2154},
    {0.62, 18.352, 0.222},
    {0.65, 22.8087, 0.229},
    {0.68, 27.8569, 0.2367},
    {0.7, 31.6055, 0.2422},
    {0.72, 35.7175, 0.2481},
    {0.74, 40.2405, 0.2543},
    {0.76, 45.2456, 0.261},
    {0.775, 49.3669, 0.2664},
    {0.79, 53.8538, 0.2721},
    {0.805, 58.7616, 0.2782},
    {0.82, 64.1624, 0.2848},
    {0.835, 70.1439, 0.292},
    {0.85, 76.8247, 0.2997},
    {0.865, 84.3589, 0.3083},
    {0.875, 89.9564, 0.3146},
    {0.885, 96.111, 0.3213},
    {0.895, 102.93, 0.3287},
    {0.905, 110.555, 0.3368},
    {0.915, 119.174, 0.3459},
    {0.925, 129.058, 0.3561},
    {0.935, 140.596, 0.3678},
    {0.945, 154.382, 0.3816},
    {0.955, 171.395, 0.3983},
    {0.961, 183.826, 0.4102},
    {0.965, 193.395, 0.4193},
    {0.969, 204.301, 0.4296},
    {0.972, 213.589, 0.4382},
    {0.975, 224.084, 0.4479},
    {0.978, 236.117, 0.4589},
    {0.981, 250.175, 0.4716},
    {0.984, 267.006, 0.4866},
    {0.987, 287.863, 0.5049},
    {0.989, 305.056, 0.5198},
    {0.992, 338.868, 0.5487},
    {0.995, 391.289, 0.5926},
    {0.997271, 463.34, 0.6524},
    {0.999002, 594.522, 0.7639},
    {0.999535, 703.833, 0.8595},
    {0.999746, 796.39, 0.9415},
    {0.999845, 875.941, 1.0123},
    {0.999898, 946.125, 1.075},
    {0.999928, 1006.5, 1.1292},
    {0.999947, 1061.07, 1.1783},
    {0.99996, 1112.4, 1.2246},
    {0.999968, 1153.94, 1.2621},
    {0.999974, 1193.23, 1.2976},
    {0.999979, 1234.36, 1.335},
    {0.999982, 1264.37, 1.3623},
    {0.999985, 1300.45, 1.3951},
    {0.999987, 1328.96, 1.4213},
    {0.999989, 1362.75, 1.4522},
    {0.99999, 1382.2, 1.47},
    {0.999991, 1403.93, 1.4898},
    {0.999992, 1428.27, 1.5122},
    {0.99999273, 1448.3, 1.5307},
    {0.99999339, 1468.37, 1.5491},
    {0.9999985, 1797.11, 1.8554},
    {0.99999945, 2037.93, 2.084},
    {0.99999985, 2371.63, 2.4081},
    {0.99999995, 2646.3, 2.6805},
    {0.99999998, 3023.93, 3.0638}
    };


IGrid[qq,CFCA,0.25]={
    {5.*^-8, 2097.68, 4.5301},
    {5.*^-7, 1185.37, 2.7927},
    {5.*^-6, 539.326, 1.6764},
    {0.00005, 186.445, 0.996},
    {0.00007, 151.597, 0.9236},
    {0.0001, 118.439, 0.8529},
    {0.0002, 65.452, 0.7316},
    {0.0003, 40.6958, 0.6695},
    {0.0004, 25.7068, 0.629},
    {0.0005, 15.458, 0.5995},
    {0.0006, 7.9435, 0.5766},
    {0.0009, -6.1752, 0.5291},
    {0.0012, -14.1694, 0.4981},
    {0.0015, -19.2993, 0.4756},
    {0.0025, -27.8573, 0.4283},
    {0.0035, -31.329, 0.4002},
    {0.0045, -32.939, 0.3805},
    {0.006, -33.8739, 0.3593},
    {0.0075, -34.001, 0.3437},
    {0.009, -33.7665, 0.3316},
    {0.0105, -33.3574, 0.3218},
    {0.012, -32.8602, 0.3136},
    {0.015, -31.7688, 0.3005},
    {0.018, -30.6719, 0.2903},
    {0.021, -29.6285, 0.2822},
    {0.024, -28.6523, 0.2754},
    {0.027, -27.7448, 0.2696},
    {0.03, -26.9045, 0.2647},
    {0.033, -26.1238, 0.2604},
    {0.036, -25.4004, 0.2566},
    {0.039, -24.7265, 0.2532},
    {0.042, -24.0991, 0.2503},
    {0.045, -23.5115, 0.2475},
    {0.05, -22.6122, 0.2436},
    {0.055, -21.8021, 0.2402},
    {0.06, -21.0666, 0.2373},
    {0.07, -19.7788, 0.2325},
    {0.08, -18.6871, 0.2289},
    {0.09, -17.7459, 0.226},
    {0.1, -16.9242, 0.2239},
    {0.11, -16.1952, 0.2222},
    {0.12, -15.5409, 0.2209},
    {0.13, -14.9473, 0.2199},
    {0.14, -14.3997, 0.2191},
    {0.15, -13.8956, 0.2187},
    {0.16, -13.4237, 0.2184},
    {0.17, -12.9783, 0.2184},
    {0.18, -12.5559, 0.2185},
    {0.19, -12.1497, 0.2187},
    {0.2, -11.7572, 0.2191},
    {0.21, -11.375, 0.2195},
    {0.225, -10.8161, 0.2204},
    {0.24, -10.2668, 0.2215},
    {0.26, -9.5372, 0.2232},
    {0.28, -8.802, 0.2252},
    {0.3, -8.0483, 0.2275},
    {0.32, -7.2685, 0.2299},
    {0.35, -6.0321, 0.2339},
    {0.38, -4.6942, 0.2383},
    {0.41, -3.2334, 0.2429},
    {0.44, -1.6245, 0.248},
    {0.47, 0.1499, 0.2534},
    {0.5, 2.1145, 0.259},
    {0.53, 4.2979, 0.265},
    {0.56, 6.7288, 0.2714},
    {0.59, 9.4447, 0.2781},
    {0.62, 12.4881, 0.2852},
    {0.65, 15.914, 0.2928},
    {0.68, 19.7926, 0.3008},
    {0.7, 22.6741, 0.3065},
    {0.72, 25.8295, 0.3125},
    {0.74, 29.2969, 0.3188},
    {0.76, 33.1267, 0.3256},
    {0.775, 36.2799, 0.3309},
    {0.79, 39.7058, 0.3365},
    {0.805, 43.4555, 0.3425},
    {0.82, 47.5774, 0.3488},
    {0.835, 52.1235, 0.3558},
    {0.85, 57.2086, 0.363},
    {0.865, 62.9349, 0.3708},
    {0.875, 67.1877, 0.3764},
    {0.885, 71.8526, 0.3825},
    {0.895, 77.0188, 0.389},
    {0.905, 82.7901, 0.396},
    {0.915, 89.3098, 0.4036},
    {0.925, 96.7713, 0.4121},
    {0.935, 105.477, 0.4217},
    {0.945, 115.862, 0.4326},
    {0.955, 128.666, 0.4454},
    {0.961, 138.01, 0.4544},
    {0.965, 145.196, 0.4611},
    {0.969, 153.384, 0.4686},
    {0.972, 160.353, 0.4748},
    {0.975, 168.219, 0.4817},
    {0.978, 177.234, 0.4894},
    {0.981, 187.757, 0.4982},
    {0.984, 200.352, 0.5085},
    {0.987, 215.949, 0.5209},
    {0.989, 228.796, 0.5312},
    {0.992, 254.038, 0.551},
    {0.995, 293.137, 0.5817},
    {0.997271, 346.821, 0.6245},
    {0.999002, 444.413, 0.7068},
    {0.999535, 525.626, 0.7797},
    {0.999746, 594.348, 0.8436},
    {0.999845, 653.374, 0.8995},
    {0.999898, 705.433, 0.9494},
    {0.999928, 750.199, 0.9924},
    {0.999947, 790.655, 1.0315},
    {0.99996, 828.706, 1.0684},
    {0.999968, 859.489, 1.0984},
    {0.999974, 888.602, 1.1269},
    {0.999979, 919.044, 1.1566},
    {0.999982, 941.312, 1.1784},
    {0.999985, 967.987, 1.2047},
    {0.999987, 989.172, 1.2256},
    {0.999989, 1014.18, 1.2503},
    {0.99999, 1028.59, 1.2646},
    {0.999991, 1044.62, 1.2805},
    {0.999992, 1062.7, 1.2984},
    {0.99999273, 1077.53, 1.3132},
    {0.99999339, 1092.34, 1.3279},
    {0.9999985, 1335.68, 1.5736},
    {0.99999945, 1513.74, 1.7573},
    {0.99999985, 1760.44, 2.0177},
    {0.99999995, 1963.42, 2.2371},
    {0.99999998, 2242.37, 2.5471}
   };


IGrid[qq,CFCA,0.5]={
    {5.*^-8, 1551.67, 2.84},
    {5.*^-7, 890.161, 1.7811},
    {5.*^-6, 421.898, 1.0926},
    {0.00005, 157.755, 0.6682},
    {0.00007, 131.222, 0.6224},
    {0.0001, 105.881, 0.5774},
    {0.0002, 64.8897, 0.5004},
    {0.0003, 45.4791, 0.4611},
    {0.0004, 33.5943, 0.4358},
    {0.0005, 25.3943, 0.4175},
    {0.0006, 19.3218, 0.4033},
    {0.0009, 7.734, 0.3745},
    {0.0012, 1.0048, 0.3559},
    {0.0015, -3.4215, 0.3426},
    {0.0025, -11.1726, 0.3151},
    {0.0035, -14.6581, 0.299},
    {0.0045, -16.5236, 0.2878},
    {0.006, -17.9723, 0.2759},
    {0.0075, -18.6468, 0.2672},
    {0.009, -18.9405, 0.2604},
    {0.0105, -19.0238, 0.2549},
    {0.012, -18.988, 0.2503},
    {0.015, -18.7275, 0.243},
    {0.018, -18.3573, 0.2374},
    {0.021, -17.9471, 0.2328},
    {0.024, -17.5337, 0.2291},
    {0.027, -17.1317, 0.2259},
    {0.03, -16.7467, 0.2231},
    {0.033, -16.3825, 0.2208},
    {0.036, -16.0386, 0.2187},
    {0.039, -15.7146, 0.2168},
    {0.042, -15.4102, 0.2152},
    {0.045, -15.1235, 0.2137},
    {0.05, -14.6802, 0.2116},
    {0.055, -14.278, 0.2098},
    {0.06, -13.9103, 0.2082},
    {0.07, -13.2645, 0.2057},
    {0.08, -12.7158, 0.2039},
    {0.09, -12.2406, 0.2025},
    {0.1, -11.8236, 0.2015},
    {0.11, -11.4525, 0.2007},
    {0.12, -11.1184, 0.2003},
    {0.13, -10.8135, 0.2},
    {0.14, -10.5326, 0.1999},
    {0.15, -10.2706, 0.1999},
    {0.16, -10.0233, 0.2001},
    {0.17, -9.7885, 0.2003},
    {0.18, -9.5619, 0.2007},
    {0.19, -9.3423, 0.2012},
    {0.2, -9.1273, 0.2017},
    {0.21, -8.9158, 0.2023},
    {0.225, -8.6007, 0.2034},
    {0.24, -8.2855, 0.2045},
    {0.26, -7.8585, 0.2063},
    {0.28, -7.4183, 0.2082},
    {0.3, -6.9592, 0.2103},
    {0.32, -6.4764, 0.2125},
    {0.35, -5.6973, 0.2162},
    {0.38, -4.8415, 0.2201},
    {0.41, -3.8962, 0.2242},
    {0.44, -2.8494, 0.2287},
    {0.47, -1.6883, 0.2334},
    {0.5, -0.3999, 0.2383},
    {0.53, 1.0335, 0.2435},
    {0.56, 2.626, 0.2491},
    {0.59, 4.4067, 0.2549},
    {0.62, 6.3979, 0.2611},
    {0.65, 8.6342, 0.2676},
    {0.68, 11.1582, 0.2745},
    {0.7, 13.0261, 0.2794},
    {0.72, 15.0662, 0.2845},
    {0.74, 17.3032, 0.2899},
    {0.76, 19.7685, 0.2957},
    {0.775, 21.7943, 0.3002},
    {0.79, 23.9905, 0.305},
    {0.805, 26.3844, 0.31},
    {0.82, 29.0092, 0.3154},
    {0.835, 31.9031, 0.3211},
    {0.85, 35.1259, 0.3273},
    {0.865, 38.7517, 0.3338},
    {0.875, 41.4373, 0.3386},
    {0.885, 44.3802, 0.3436},
    {0.895, 47.6298, 0.349},
    {0.905, 51.2522, 0.3549},
    {0.915, 55.3374, 0.3612},
    {0.925, 60.0066, 0.3682},
    {0.935, 65.4394, 0.3759},
    {0.945, 71.9093, 0.3847},
    {0.955, 79.8619, 0.3949},
    {0.961, 85.6569, 0.4018},
    {0.965, 90.109, 0.407},
    {0.969, 95.1749, 0.4126},
    {0.972, 99.4835, 0.4173},
    {0.975, 104.343, 0.4224},
    {0.978, 109.912, 0.428},
    {0.981, 116.406, 0.4343},
    {0.984, 124.168, 0.4415},
    {0.987, 133.769, 0.4501},
    {0.989, 141.673, 0.457},
    {0.992, 157.189, 0.4699},
    {0.995, 181.19, 0.4893},
    {0.997271, 214.098, 0.5159},
    {0.999002, 273.846, 0.5655},
    {0.999535, 323.508, 0.6089},
    {0.999746, 365.496, 0.6465},
    {0.999845, 401.547, 0.6797},
    {0.999898, 433.326, 0.7096},
    {0.999928, 460.647, 0.7359},
    {0.999947, 485.327, 0.7599},
    {0.99996, 508.533, 0.7829},
    {0.999968, 527.314, 0.8016},
    {0.999974, 545.064, 0.8194},
    {0.999979, 563.626, 0.8381},
    {0.999982, 577.204, 0.852},
    {0.999985, 593.468, 0.8686},
    {0.999987, 606.375, 0.8819},
    {0.999989, 621.624, 0.8976},
    {0.99999, 630.405, 0.9066},
    {0.999991, 640.174, 0.9168},
    {0.999992, 651.188, 0.9282},
    {0.99999273, 660.218, 0.9376},
    {0.99999339, 669.252, 0.947},
    {0.9999985, 817.454, 1.1038},
    {0.99999945, 925.865, 1.2212},
    {0.99999985, 1076., 1.3872},
    {0.99999995, 1199.45, 1.5271},
    {0.99999998, 1369.11, 1.7245}
   };


==> anc/IqqCFTF.txt <==
IGrid[qq,CFTF,-1.0]={
    {5.*^-8, 8.2982*^8, 807266.},
    {5.*^-7, 8.2952*^7, 80105.2},
    {5.*^-6, 8.2817*^6, 7932.92},
    {0.00005, 516606., 784.557},
    {0.00007, 367408., 559.146},
    {0.0001, 255713., 390.238},
    {0.0002, 127050., 193.739},
    {0.0003, 83808.8, 128.494},
    {0.0004, 62265., 95.9333},
    {0.0005, 49386.3, 76.4291},
    {0.0006, 40825.5, 63.4511},
    {0.0009, 26638.4, 41.8912},
    {0.0012, 19603.8, 31.1546},
    {0.0015, 15416.2, 24.7366},
    {0.0025, 8803.88, 14.5265},
    {0.0035, 6030.25, 10.1873},
    {0.0045, 4517.99, 7.7951},
    {0.006, 3222.22, 5.7196},
    {0.0075, 2463.18, 4.4843},
    {0.009, 1968.32, 3.6679},
    {0.0105, 1622.16, 3.0895},
    {0.012, 1367.67, 2.6589},
    {0.015, 1020.97, 2.0621},
    {0.018, 797.987, 1.6697},
    {0.021, 644.02, 1.3927},
    {0.024, 532.218, 1.1874},
    {0.027, 447.919, 1.0297},
    {0.03, 382.478, 0.905},
    {0.033, 330.47, 0.8039},
    {0.036, 288.348, 0.7206},
    {0.039, 253.682, 0.6508},
    {0.042, 224.769, 0.5916},
    {0.045, 200.37, 0.5408},
    {0.05, 167.375, 0.4706},
    {0.055, 141.517, 0.4139},
    {0.06, 120.861, 0.3675},
    {0.07, 90.3097, 0.2961},
    {0.08, 69.1993, 0.244},
    {0.09, 54.0568, 0.2047},
    {0.1, 42.8797, 0.1741},
    {0.11, 34.4435, 0.1498},
    {0.12, 27.9611, 0.1301},
    {0.13, 22.9075, 0.1139},
    {0.14, 18.9214, 0.1005},
    {0.15, 15.7478, 0.0891},
    {0.16, 13.2015, 0.0795},
    {0.17, 11.1461, 0.0713},
    {0.18, 9.4793, 0.0642},
    {0.19, 8.1227, 0.058},
    {0.2, 7.0166, 0.0526},
    {0.21, 6.1138, 0.0479},
    {0.225, 5.0614, 0.0418},
    {0.24, 4.2892, 0.0366},
    {0.26, 3.5789, 0.031},
    {0.28, 3.1307, 0.0265},
    {0.3, 2.866, 0.0228},
    {0.32, 2.7304, 0.0197},
    {0.35, 2.6883, 0.016},
    {0.38, 2.7668, 0.0132},
    {0.41, 2.9128, 0.0109},
    {0.44, 3.0931, 0.0091},
    {0.47, 3.2868, 0.0077},
    {0.5, 3.4806, 0.0065},
    {0.53, 3.6661, 0.0055},
    {0.56, 3.8378, 0.0047},
    {0.59, 3.9921, 0.004},
    {0.62, 4.1264, 0.0034},
    {0.65, 4.2382, 0.0029},
    {0.68, 4.3253, 0.0025},
    {0.7, 4.3682, 0.0023},
    {0.72, 4.3978, 0.002},
    {0.74, 4.4127, 0.0018},
    {0.76, 4.4115, 0.0016},
    {0.775, 4.3987, 0.0015},
    {0.79, 4.3746, 0.0014},
    {0.805, 4.3379, 0.0013},
    {0.82, 4.2872, 0.0012},
    {0.835, 4.2204, 0.0011},
    {0.85, 4.1353, 0.001},
    {0.865, 4.0291, 0.0009},
    {0.875, 3.9448, 0.0008},
    {0.885, 3.8481, 0.0007},
    {0.895, 3.7376, 0.0007},
    {0.905, 3.6109, 0.0006},
    {0.915, 3.466, 0.0006},
    {0.925, 3.2994, 0.0005},
    {0.935, 3.1072, 0.0005},
    {0.945, 2.8838, 0.0004},
    {0.955, 2.6211, 0.0003},
    {0.961, 2.44, 0.0003},
    {0.965, 2.3073, 0.0003},
    {0.969, 2.1632, 0.0003},
    {0.972, 2.0468, 0.0002},
    {0.975, 1.9219, 0.0002},
    {0.978, 1.7873, 0.0002},
    {0.981, 1.6415, 0.0002},
    {0.984, 1.4818, 0.0002},
    {0.987, 1.3053, 0.0001},
    {0.989, 1.1758, 0.0001},
    {0.992, 0.9583, 0.0001},
    {0.995, 0.7006, 0.0001},
    {0.997271, 0.4602, 0.},
    {0.999002, 0.2212, 0.},
    {0.999535, 0.124, 0.},
    {0.999746, 0.0775, 0.},
    {0.999845, 0.0525, 0.},
    {0.999898, 0.0376, 0.},
    {0.999928, 0.0283, 0.},
    {0.999947, 0.0221, 0.},
    {0.99996, 0.0176, 0.},
    {0.999968, 0.0146, 0.},
    {0.999974, 0.0123, 0.},
    {0.999979, 0.0103, 0.},
    {0.999982, 0.0091, 0.},
    {0.999985, 0.0079, 0.},
    {0.999987, 0.0069, 0.},
    {0.999989, 0.0061, 0.},
    {0.99999, 0.0055, 0.},
    {0.999991, 0.0051, 0.},
    {0.999992, 0.0046, 0.},
    {0.99999273, 0.0042, 0.},
    {0.99999339, 0.004, 0.},
    {0.9999985, 0.0011, 0.},
    {0.99999945, 0.0004, 0.},
    {0.99999985, 0.0002, 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qq,CFTF,-0.75]={
    {5.*^-8, 7.7231*^8, 786386.},
    {5.*^-7, 7.7215*^7, 77972.3},
    {5.*^-6, 7.7084*^6, 7725.07},
    {0.00005, 488655., 764.055},
    {0.00007, 347565., 544.462},
    {0.0001, 241916., 380.038},
    {0.0002, 120136., 188.701},
    {0.0003, 79251.8, 125.166},
    {0.0004, 58884.8, 93.4508},
    {0.0005, 46706.2, 74.4545},
    {0.0006, 38612.2, 61.8258},
    {0.0009, 25195.1, 40.8162},
    {0.0012, 18543., 30.3609},
    {0.0015, 14582.3, 24.1085},
    {0.0025, 8328., 14.1603},
    {0.0035, 5704.14, 9.9329},
    {0.0045, 4273.27, 7.6017},
    {0.006, 3047.22, 5.5784},
    {0.0075, 2328.92, 4.3751},
    {0.009, 1860.61, 3.5792},
    {0.0105, 1532.98, 3.015},
    {0.012, 1292.12, 2.5953},
    {0.015, 963.998, 2.0135},
    {0.018, 752.96, 1.6308},
    {0.021, 607.245, 1.3606},
    {0.024, 501.458, 1.1604},
    {0.027, 421.701, 1.0065},
    {0.03, 359.788, 0.8848},
    {0.033, 310.598, 0.7861},
    {0.036, 270.766, 0.7048},
    {0.039, 237.988, 0.6366},
    {0.042, 210.656, 0.5788},
    {0.045, 187.601, 0.5291},
    {0.05, 156.429, 0.4605},
    {0.055, 132.015, 0.4051},
    {0.06, 112.52, 0.3597},
    {0.07, 83.7095, 0.2898},
    {0.08, 63.8291, 0.2389},
    {0.09, 49.5883, 0.2004},
    {0.1, 39.0947, 0.1704},
    {0.11, 31.1889, 0.1466},
    {0.12, 25.1255, 0.1273},
    {0.13, 20.4096, 0.1115},
    {0.14, 16.6995, 0.0983},
    {0.15, 13.7538, 0.0872},
    {0.16, 11.3982, 0.0778},
    {0.17, 9.5035, 0.0697},
    {0.18, 7.9733, 0.0628},
    {0.19, 6.7342, 0.0567},
    {0.2, 5.7292, 0.0514},
    {0.21, 4.9139, 0.0468},
    {0.225, 3.9729, 0.0408},
    {0.24, 3.2921, 0.0358},
    {0.26, 2.6807, 0.0303},
    {0.28, 2.3111, 0.0258},
    {0.3, 2.1096, 0.0222},
    {0.32, 2.0255, 0.0192},
    {0.35, 2.0444, 0.0156},
    {0.38, 2.1694, 0.0128},
    {0.41, 2.3516, 0.0106},
    {0.44, 2.5605, 0.0089},
    {0.47, 2.7771, 0.0075},
    {0.5, 2.9895, 0.0063},
    {0.53, 3.1902, 0.0054},
    {0.56, 3.3747, 0.0046},
    {0.59, 3.5398, 0.0039},
    {0.62, 3.6834, 0.0033},
    {0.65, 3.8038, 0.0028},
    {0.68, 3.8989, 0.0024},
    {0.7, 3.9471, 0.0022},
    {0.72, 3.9821, 0.002},
    {0.74, 4.0028, 0.0018},
    {0.76, 4.0078, 0.0016},
    {0.775, 4.0002, 0.0015},
    {0.79, 3.9818, 0.0013},
    {0.805, 3.9514, 0.0012},
    {0.82, 3.9078, 0.0011},
    {0.835, 3.849, 0.001},
    {0.85, 3.7733, 0.0009},
    {0.865, 3.6779, 0.0008},
    {0.875, 3.6017, 0.0008},
    {0.885, 3.514, 0.0007},
    {0.895, 3.4135, 0.0007},
    {0.905, 3.2984, 0.0006},
    {0.915, 3.1662, 0.0005},
    {0.925, 3.0142, 0.0005},
    {0.935, 2.8386, 0.0004},
    {0.945, 2.6343, 0.0004},
    {0.955, 2.3942, 0.0003},
    {0.961, 2.2287, 0.0003},
    {0.965, 2.1073, 0.0003},
    {0.969, 1.9757, 0.0002},
    {0.972, 1.8692, 0.0002},
    {0.975, 1.755, 0.0002},
    {0.978, 1.632, 0.0002},
    {0.981, 1.4987, 0.0002},
    {0.984, 1.3528, 0.0001},
    {0.987, 1.1915, 0.0001},
    {0.989, 1.0732, 0.0001},
    {0.992, 0.8746, 0.0001},
    {0.995, 0.6393, 0.0001},
    {0.997271, 0.4197, 0.},
    {0.999002, 0.2018, 0.},
    {0.999535, 0.1131, 0.},
    {0.999746, 0.0707, 0.},
    {0.999845, 0.0479, 0.},
    {0.999898, 0.0343, 0.},
    {0.999928, 0.0259, 0.},
    {0.999947, 0.0202, 0.},
    {0.99996, 0.016, 0.},
    {0.999968, 0.0133, 0.},
    {0.999974, 0.0112, 0.},
    {0.999979, 0.0094, 0.},
    {0.999982, 0.0083, 0.},
    {0.999985, 0.0072, 0.},
    {0.999987, 0.0064, 0.},
    {0.999989, 0.0055, 0.},
    {0.99999, 0.0051, 0.},
    {0.999991, 0.0046, 0.},
    {0.999992, 0.0042, 0.},
    {0.99999273, 0.0039, 0.},
    {0.99999339, 0.0036, 0.},
    {0.9999985, 0.001, 0.},
    {0.99999945, 0.0004, 0.},
    {0.99999985, 0.0002, 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qq,CFTF,-0.5]={
    {5.*^-8, 7.0952*^8, 762111.},
    {5.*^-7, 7.0935*^7, 75520.4},
    {5.*^-6, 7.0817*^6, 7480.11},
    {0.00005, 457760., 740.258},
    {0.00007, 325605., 527.581},
    {0.0001, 226644., 368.238},
    {0.0002, 112578., 182.875},
    {0.0003, 74271.7, 121.314},
    {0.0004, 55188.3, 90.5787},
    {0.0005, 43775.8, 72.1752},
    {0.0006, 36189.8, 59.931},
    {0.0009, 23616.5, 39.5761},
    {0.0012, 17382., 29.4431},
    {0.0015, 13670.1, 23.3804},
    {0.0025, 7806.75, 13.737},
    {0.0035, 5346.47, 9.6381},
    {0.0045, 4004.81, 7.3775},
    {0.006, 2854.94, 5.4161},
    {0.0075, 2181.29, 4.2489},
    {0.009, 1742.01, 3.4769},
    {0.0105, 1434.73, 2.9299},
    {0.012, 1208.86, 2.5223},
    {0.015, 901.086, 1.9577},
    {0.018, 703.185, 1.5862},
    {0.021, 566.577, 1.3239},
    {0.024, 467.398, 1.1296},
    {0.027, 392.647, 0.98},
    {0.03, 334.632, 0.8616},
    {0.033, 288.557, 0.7658},
    {0.036, 251.249, 0.6867},
    {0.039, 220.566, 0.6204},
    {0.042, 194.988, 0.5641},
    {0.045, 173.418, 0.5158},
    {0.05, 144.27, 0.4489},
    {0.055, 121.453, 0.395},
    {0.06, 103.251, 0.3507},
    {0.07, 76.3765, 0.2826},
    {0.08, 57.8633, 0.2329},
    {0.09, 44.6291, 0.1953},
    {0.1, 34.8974, 0.1661},
    {0.11, 27.5822, 0.1429},
    {0.12, 21.9877, 0.1241},
    {0.13, 17.6489, 0.1087},
    {0.14, 14.2469, 0.0958},
    {0.15, 11.5559, 0.085},
    {0.16, 9.4129, 0.0758},
    {0.17, 7.6977, 0.0679},
    {0.18, 6.3201, 0.0611},
    {0.19, 5.2114, 0.0552},
    {0.2, 4.3188, 0.0501},
    {0.21, 3.6014, 0.0455},
    {0.225, 2.7835, 0.0397},
    {0.24, 2.2045, 0.0348},
    {0.26, 1.7023, 0.0294},
    {0.28, 1.4191, 0.0251},
    {0.3, 1.2871, 0.0216},
    {0.32, 1.2592, 0.0187},
    {0.35, 1.3443, 0.0152},
    {0.38, 1.5194, 0.0124},
    {0.41, 1.7401, 0.0103},
    {0.44, 1.9792, 0.0086},
    {0.47, 2.2195, 0.0072},
    {0.5, 2.451, 0.0061},
    {0.53, 2.6671, 0.0052},
    {0.56, 2.8643, 0.0044},
    {0.59, 3.0402, 0.0037},
    {0.62, 3.1929, 0.0032},
    {0.65, 3.3214, 0.0027},
    {0.68, 3.4243, 0.0023},
    {0.7, 3.4776, 0.0021},
    {0.72, 3.518, 0.0019},
    {0.74, 3.5444, 0.0017},
    {0.76, 3.5558, 0.0015},
    {0.775, 3.5535, 0.0014},
    {0.79, 3.5409, 0.0013},
    {0.805, 3.5172, 0.0012},
    {0.82, 3.4811, 0.0011},
    {0.835, 3.4312, 0.001},
    {0.85, 3.3655, 0.0009},
    {0.865, 3.2818, 0.0008},
    {0.875, 3.2145, 0.0007},
    {0.885, 3.1369, 0.0007},
    {0.895, 3.0477, 0.0006},
    {0.905, 2.9451, 0.0006},
    {0.915, 2.8271, 0.0005},
    {0.925, 2.6914, 0.0005},
    {0.935, 2.5345, 0.0004},
    {0.945, 2.3519, 0.0004},
    {0.955, 2.1372, 0.0003},
    {0.961, 1.9891, 0.0003},
    {0.965, 1.8806, 0.0002},
    {0.969, 1.763, 0.0002},
    {0.972, 1.6678, 0.0002},
    {0.975, 1.5657, 0.0002},
    {0.978, 1.4558, 0.0002},
    {0.981, 1.3367, 0.0002},
    {0.984, 1.2064, 0.0001},
    {0.987, 1.0623, 0.0001},
    {0.989, 0.9567, 0.0001},
    {0.992, 0.7794, 0.0001},
    {0.995, 0.5696, 0.0001},
    {0.997271, 0.3739, 0.},
    {0.999002, 0.1796, 0.},
    {0.999535, 0.1007, 0.},
    {0.999746, 0.0629, 0.},
    {0.999845, 0.0426, 0.},
    {0.999898, 0.0305, 0.},
    {0.999928, 0.023, 0.},
    {0.999947, 0.018, 0.},
    {0.99996, 0.0143, 0.},
    {0.999968, 0.0119, 0.},
    {0.999974, 0.01, 0.},
    {0.999979, 0.0084, 0.},
    {0.999982, 0.0074, 0.},
    {0.999985, 0.0063, 0.},
    {0.999987, 0.0057, 0.},
    {0.999989, 0.0049, 0.},
    {0.99999, 0.0045, 0.},
    {0.999991, 0.0042, 0.},
    {0.999992, 0.0037, 0.},
    {0.99999273, 0.0034, 0.},
    {0.99999339, 0.0032, 0.},
    {0.9999985, 0.0009, 0.},
    {0.99999945, 0.0004, 0.},
    {0.99999985, 0.0001, 0.},
    {0.99999995, 0.0001, 0.},
    {0.99999998, 0., 0.}
   };


IGrid[qq,CFTF,-0.25]={
    {5.*^-8, 6.4186*^8, 731422.},
    {5.*^-7, 6.4171*^7, 72623.2},
    {5.*^-6, 6.4065*^6, 7200.67},
    {0.00005, 424764., 712.581},
    {0.00007, 302172., 507.941},
    {0.0001, 210371., 354.592},
    {0.0002, 104420., 176.14},
    {0.0003, 68890.6, 116.844},
    {0.0004, 51190.9, 87.2467},
    {0.0005, 40605.9, 69.531},
    {0.0006, 33568.3, 57.7378},
    {0.0009, 21905.8, 38.1348},
    {0.0012, 16122.1, 28.3761},
    {0.0015, 12677.6, 22.5353},
    {0.0025, 7237.78, 13.2466},
    {0.0035, 4954.83, 9.2977},
    {0.0045, 3710.07, 7.1195},
    {0.006, 2643.21, 5.2285},
    {0.0075, 2018.2, 4.1035},
    {0.009, 1610.73, 3.3591},
    {0.0105, 1325.73, 2.8315},
    {0.012, 1116.23, 2.4387},
    {0.015, 830.907, 1.8944},
    {0.018, 647.498, 1.5357},
    {0.021, 520.934, 1.2822},
    {0.024, 429.101, 1.0945},
    {0.027, 359.913, 0.9499},
    {0.03, 306.249, 0.8355},
    {0.033, 263.644, 0.7427},
    {0.036, 229.172, 0.6662},
    {0.039, 200.834, 0.602},
    {0.042, 177.22, 0.5475},
    {0.045, 157.324, 0.5006},
    {0.05, 130.453, 0.4357},
    {0.055, 109.447, 0.3834},
    {0.06, 92.7013, 0.3405},
    {0.07, 68.0257, 0.2743},
    {0.08, 51.0706, 0.2261},
    {0.09, 38.9829, 0.1896},
    {0.1, 30.1223, 0.1612},
    {0.11, 23.4848, 0.1387},
    {0.12, 18.4268, 0.1204},
    {0.13, 14.5215, 0.1054},
    {0.14, 11.4733, 0.093},
    {0.15, 9.0751, 0.0824},
    {0.16, 7.1768, 0.0735},
    {0.17, 5.668, 0.0658},
    {0.18, 4.4657, 0.0593},
    {0.19, 3.5074, 0.0535},
    {0.2, 2.7443, 0.0485},
    {0.21, 2.1387, 0.0441},
    {0.225, 1.4627, 0.0384},
    {0.24, 0.9999, 0.0337},
    {0.26, 0.6224, 0.0285},
    {0.28, 0.4377, 0.0243},
    {0.3, 0.3844, 0.0209},
    {0.32, 0.4202, 0.018},
    {0.35, 0.5792, 0.0146},
    {0.38, 0.8099, 0.012},
    {0.41, 1.0727, 0.0099},
    {0.44, 1.3443, 0.0083},
    {0.47, 1.6099, 0.0069},
    {0.5, 1.8613, 0.0059},
    {0.53, 2.0933, 0.005},
    {0.56, 2.3031, 0.0042},
    {0.59, 2.4893, 0.0036},
    {0.62, 2.6509, 0.0031},
    {0.65, 2.787, 0.0026},
    {0.68, 2.8969, 0.0022},
    {0.7, 2.9551, 0.002},
    {0.72, 3.0004, 0.0018},
    {0.74, 3.0324, 0.0016},
    {0.76, 3.0499, 0.0014},
    {0.775, 3.0529, 0.0013},
    {0.79, 3.0464, 0.0012},
    {0.805, 3.0295, 0.0011},
    {0.82, 3.0014, 0.001},
    {0.835, 2.9607, 0.0009},
    {0.85, 2.9059, 0.0008},
    {0.865, 2.8348, 0.0007},
    {0.875, 2.7775, 0.0007},
    {0.885, 2.7108, 0.0006},
    {0.895, 2.6338, 0.0006},
    {0.905, 2.5452, 0.0005},
    {0.915, 2.4432, 0.0005},
    {0.925, 2.3257, 0.0004},
    {0.935, 2.1896, 0.0004},
    {0.945, 2.0314, 0.0003},
    {0.955, 1.8452, 0.0003},
    {0.961, 1.7169, 0.0003},
    {0.965, 1.6229, 0.0002},
    {0.969, 1.521, 0.0002},
    {0.972, 1.4386, 0.0002},
    {0.975, 1.3503, 0.0002},
    {0.978, 1.2552, 0.0002},
    {0.981, 1.1522, 0.0001},
    {0.984, 1.0396, 0.0001},
    {0.987, 0.9151, 0.0001},
    {0.989, 0.8241, 0.0001},
    {0.992, 0.671, 0.0001},
    {0.995, 0.4901, 0.},
    {0.997271, 0.3215, 0.},
    {0.999002, 0.1544, 0.},
    {0.999535, 0.0865, 0.},
    {0.999746, 0.0541, 0.},
    {0.999845, 0.0366, 0.},
    {0.999898, 0.0262, 0.},
    {0.999928, 0.0197, 0.},
    {0.999947, 0.0154, 0.},
    {0.99996, 0.0122, 0.},
    {0.999968, 0.0102, 0.},
    {0.999974, 0.0086, 0.},
    {0.999979, 0.0072, 0.},
    {0.999982, 0.0063, 0.},
    {0.999985, 0.0054, 0.},
    {0.999987, 0.0049, 0.},
    {0.999989, 0.0042, 0.},
    {0.99999, 0.0039, 0.},
    {0.999991, 0.0035, 0.},
    {0.999992, 0.0032, 0.},
    {0.99999273, 0.0029, 0.},
    {0.99999339, 0.0028, 0.},
    {0.9999985, 0.0007, 0.},
    {0.99999945, 0.0003, 0.},
    {0.99999985, 0.0001, 0.},
    {0.99999995, 0.0001, 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qq,CFTF,0.0]={
    {5.*^-8, 5.7132*^8, 700092.},
    {5.*^-7, 5.712*^7, 69488.9},
    {5.*^-6, 5.7028*^6, 6879.06},
    {0.00005, 393302., 680.782},
    {0.00007, 277527., 485.269},
    {0.0001, 193217., 338.784},
    {0.0002, 95815.3, 168.333},
    {0.0003, 63197.1, 111.67},
    {0.0004, 46947.7, 83.3977},
    {0.0005, 37232.4, 66.4704},
    {0.0006, 30773.2, 55.2043},
    {0.0009, 20070.9, 36.4728},
    {0.0012, 14763.4, 27.1447},
    {0.0015, 11603.6, 21.5649},
    {0.0025, 6614.9, 12.6847},
    {0.0035, 4522.79, 8.9087},
    {0.0045, 3382.52, 6.826},
    {0.006, 2405.9, 5.0168},
    {0.0075, 1834.25, 3.9399},
    {0.009, 1461.73, 3.2272},
    {0.0105, 1201.39, 2.7221},
    {0.012, 1010.13, 2.3457},
    {0.015, 749.894, 1.8235},
    {0.018, 582.81, 1.4792},
    {0.021, 467.656, 1.236},
    {0.024, 384.198, 1.0554},
    {0.027, 321.395, 0.9165},
    {0.03, 272.73, 0.8064},
    {0.033, 234.146, 0.717},
    {0.036, 202.953, 0.6432},
    {0.039, 177.346, 0.5813},
    {0.042, 156.033, 0.5287},
    {0.045, 138.092, 0.4834},
    {0.05, 113.906, 0.4209},
    {0.055, 95.0302, 0.3704},
    {0.06, 80.019, 0.3289},
    {0.07, 57.9625, 0.265},
    {0.08, 42.8738, 0.2184},
    {0.09, 32.1685, 0.1832},
    {0.1, 24.3618, 0.1557},
    {0.11, 18.5464, 0.1339},
    {0.12, 14.1433, 0.1163},
    {0.13, 10.7666, 0.1018},
    {0.14, 8.1523, 0.0897},
    {0.15, 6.1134, 0.0796},
    {0.16, 4.5159, 0.0709},
    {0.17, 3.261, 0.0635},
    {0.18, 2.275, 0.0571},
    {0.19, 1.5017, 0.0516},
    {0.2, 0.8983, 0.0467},
    {0.21, 0.4311, 0.0425},
    {0.225, -0.0702, 0.037},
    {0.24, -0.3893, 0.0324},
    {0.26, -0.6129, 0.0274},
    {0.28, -0.6765, 0.0233},
    {0.3, -0.6334, 0.02},
    {0.32, -0.5201, 0.0173},
    {0.35, -0.2711, 0.014},
    {0.38, 0.0261, 0.0115},
    {0.41, 0.3392, 0.0095},
    {0.44, 0.6485, 0.0079},
    {0.47, 0.9431, 0.0066},
    {0.5, 1.2166, 0.0056},
    {0.53, 1.4657, 0.0047},
    {0.56, 1.6888, 0.004},
    {0.59, 1.8853, 0.0034},
    {0.62, 2.0552, 0.0029},
    {0.65, 2.1983, 0.0025},
    {0.68, 2.3146, 0.0021},
    {0.7, 2.377, 0.0019},
    {0.72, 2.4269, 0.0017},
    {0.74, 2.4639, 0.0015},
    {0.76, 2.4872, 0.0014},
    {0.775, 2.4953, 0.0012},
    {0.79, 2.4946, 0.0011},
    {0.805, 2.4847, 0.001},
    {0.82, 2.4647, 0.0009},
    {0.835, 2.4335, 0.0009},
    {0.85, 2.39, 0.0008},
    {0.865, 2.3327, 0.0007},
    {0.875, 2.2857, 0.0006},
    {0.885, 2.231, 0.0006},
    {0.895, 2.1676, 0.0005},
    {0.905, 2.0942, 0.0005},
    {0.915, 2.0098, 0.0004},
    {0.925, 1.9124, 0.0004},
    {0.935, 1.7996, 0.0004},
    {0.945, 1.6685, 0.0003},
    {0.955, 1.5144, 0.0003},
    {0.961, 1.4083, 0.0002},
    {0.965, 1.3306, 0.0002},
    {0.969, 1.2465, 0.0002},
    {0.972, 1.1785, 0.0002},
    {0.975, 1.1058, 0.0002},
    {0.978, 1.0274, 0.0001},
    {0.981, 0.9427, 0.0001},
    {0.984, 0.8501, 0.0001},
    {0.987, 0.7479, 0.0001},
    {0.989, 0.6731, 0.0001},
    {0.992, 0.5477, 0.0001},
    {0.995, 0.3996, 0.},
    {0.997271, 0.2619, 0.},
    {0.999002, 0.1256, 0.},
    {0.999535, 0.0703, 0.},
    {0.999746, 0.0439, 0.},
    {0.999845, 0.0297, 0.},
    {0.999898, 0.0212, 0.},
    {0.999928, 0.0161, 0.},
    {0.999947, 0.0125, 0.},
    {0.99996, 0.0099, 0.},
    {0.999968, 0.0083, 0.},
    {0.999974, 0.007, 0.},
    {0.999979, 0.0058, 0.},
    {0.999982, 0.0051, 0.},
    {0.999985, 0.0044, 0.},
    {0.999987, 0.0039, 0.},
    {0.999989, 0.0034, 0.},
    {0.99999, 0.0031, 0.},
    {0.999991, 0.0029, 0.},
    {0.999992, 0.0026, 0.},
    {0.99999273, 0.0024, 0.},
    {0.99999339, 0.0022, 0.},
    {0.9999985, 0.0006, 0.},
    {0.99999945, 0.0002, 0.},
    {0.99999985, 0.0001, 0.},
    {0.99999995, 0.0001, 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qq,CFTF,0.25]={
    {5.*^-8, 5.0375*^8, 667075.},
    {5.*^-7, 5.0347*^7, 65866.1},
    {5.*^-6, 3.6075*^6, 6515.74},
    {0.00005, 355678., 644.976},
    {0.00007, 252900., 459.69},
    {0.0001, 175939., 320.971},
    {0.0002, 86994.5, 159.535},
    {0.0003, 57283.5, 105.845},
    {0.0004, 42497.6, 79.0762},
    {0.0005, 33661.1, 63.0319},
    {0.0006, 27793.7, 52.3604},
    {0.0009, 18077.2, 34.6157},
    {0.0012, 13266.6, 25.7765},
    {0.0015, 10406.6, 20.489},
    {0.0025, 5901.61, 12.0692},
    {0.0035, 4017.76, 8.4862},
    {0.0045, 2994.19, 6.5081},
    {0.006, 2119.69, 4.7899},
    {0.0075, 1609.26, 3.7653},
    {0.009, 1277.57, 3.087},
    {0.0105, 1046.27, 2.6056},
    {0.012, 876.744, 2.2469},
    {0.015, 646.714, 1.7482},
    {0.018, 499.575, 1.4192},
    {0.021, 398.521, 1.1866},
    {0.024, 325.511, 1.0138},
    {0.027, 270.742, 0.8806},
    {0.03, 228.432, 0.7747},
    {0.033, 194.976, 0.689},
    {0.036, 168.014, 0.6181},
    {0.039, 145.935, 0.5587},
    {0.042, 127.61, 0.5082},
    {0.045, 112.227, 0.4647},
    {0.05, 91.5604, 0.4046},
    {0.055, 75.5061, 0.3561},
    {0.06, 62.7951, 0.3161},
    {0.07, 44.2461, 0.2547},
    {0.08, 31.6799, 0.2098},
    {0.09, 22.8552, 0.176},
    {0.1, 16.4916, 0.1496},
    {0.11, 11.8095, 0.1287},
    {0.12, 8.3119, 0.1117},
    {0.13, 5.6708, 0.0977},
    {0.14, 3.6614, 0.0861},
    {0.15, 2.1257, 0.0764},
    {0.16, 0.9508, 0.068},
    {0.17, 0.0539, 0.0609},
    {0.18, -0.6269, 0.0547},
    {0.19, -1.138, 0.0494},
    {0.2, -1.5151, 0.0447},
    {0.21, -1.7856, 0.0407},
    {0.225, -2.0377, 0.0354},
    {0.24, -2.1521, 0.031},
    {0.26, -2.1559, 0.0262},
    {0.28, -2.0462, 0.0223},
    {0.3, -1.8651, 0.0191},
    {0.32, -1.641, 0.0165},
    {0.35, -1.2638, 0.0133},
    {0.38, -0.8721, 0.0109},
    {0.41, -0.4888, 0.009},
    {0.44, -0.1268, 0.0075},
    {0.47, 0.2074, 0.0063},
    {0.5, 0.5106, 0.0053},
    {0.53, 0.782, 0.0044},
    {0.56, 1.0218, 0.0038},
    {0.59, 1.2306, 0.0032},
    {0.62, 1.4098, 0.0027},
    {0.65, 1.5601, 0.0023},
    {0.68, 1.6823, 0.002},
    {0.7, 1.7485, 0.0018},
    {0.72, 1.8023, 0.0016},
    {0.74, 1.8436, 0.0014},
    {0.76, 1.8721, 0.0013},
    {0.775, 1.8847, 0.0012},
    {0.79, 1.8895, 0.0011},
    {0.805, 1.8862, 0.001},
    {0.82, 1.874, 0.0009},
    {0.835, 1.8524, 0.0008},
    {0.85, 1.8206, 0.0007},
    {0.865, 1.7772, 0.0006},
    {0.875, 1.7413, 0.0006},
    {0.885, 1.699, 0.0005},
    {0.895, 1.6499, 0.0005},
    {0.905, 1.5931, 0.0004},
    {0.915, 1.5275, 0.0004},
    {0.925, 1.4518, 0.0004},
    {0.935, 1.3645, 0.0003},
    {0.945, 1.2631, 0.0003},
    {0.955, 1.1444, 0.0002},
    {0.961, 1.0628, 0.0002},
    {0.965, 1.0033, 0.0002},
    {0.969, 0.9389, 0.0002},
    {0.972, 0.887, 0.0002},
    {0.975, 0.8314, 0.0001},
    {0.978, 0.7718, 0.0001},
    {0.981, 0.7074, 0.0001},
    {0.984, 0.6372, 0.0001},
    {0.987, 0.5599, 0.0001},
    {0.989, 0.5034, 0.0001},
    {0.992, 0.4089, 0.0001},
    {0.995, 0.2977, 0.},
    {0.997271, 0.1947, 0.},
    {0.999002, 0.0931, 0.},
    {0.999535, 0.0521, 0.},
    {0.999746, 0.0324, 0.},
    {0.999845, 0.022, 0.},
    {0.999898, 0.0157, 0.},
    {0.999928, 0.0119, 0.},
    {0.999947, 0.0092, 0.},
    {0.99996, 0.0073, 0.},
    {0.999968, 0.0061, 0.},
    {0.999974, 0.0051, 0.},
    {0.999979, 0.0043, 0.},
    {0.999982, 0.0038, 0.},
    {0.999985, 0.0032, 0.},
    {0.999987, 0.0029, 0.},
    {0.999989, 0.0025, 0.},
    {0.99999, 0.0023, 0.},
    {0.999991, 0.0021, 0.},
    {0.999992, 0.0019, 0.},
    {0.99999273, 0.0017, 0.},
    {0.99999339, 0.0017, 0.},
    {0.9999985, 0.0004, 0.},
    {0.99999945, 0.0002, 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0.0001, 0.},
    {0.99999998, -8.0066*^-6, 0.}
   };


IGrid[qq,CFTF,0.5]={
    {5.*^-8, 4.5316*^8, 626548.},
    {5.*^-7, 4.5211*^7, 62030.8},
    {5.*^-6, 3.1257*^6, 6137.44},
    {0.00005, 322024., 607.545},
    {0.00007, 228085., 433.234},
    {0.0001, 157843., 302.696},
    {0.0002, 77116.8, 150.595},
    {0.0003, 50379.4, 100.011},
    {0.0004, 37139.8, 74.7606},
    {0.0005, 29263.2, 59.6411},
    {0.0006, 24052.8, 49.5702},
    {0.0009, 15471.6, 32.8216},
    {0.0012, 11255.6, 24.4692},
    {0.0015, 8764.83, 19.4684},
    {0.0025, 4877.64, 11.4957},
    {0.0035, 3273.74, 8.0976},
    {0.0045, 2410.79, 6.2175},
    {0.006, 1681.06, 4.5819},
    {0.0075, 1259.57, 3.6049},
    {0.009, 988.131, 2.9575},
    {0.0105, 800.368, 2.4975},
    {0.012, 663.743, 2.1543},
    {0.015, 480.134, 1.677},
    {0.018, 364.078, 1.3617},
    {0.021, 285.236, 1.1386},
    {0.024, 228.843, 0.9728},
    {0.027, 186.949, 0.8449},
    {0.03, 154.879, 0.7434},
    {0.033, 129.748, 0.6611},
    {0.036, 109.67, 0.5931},
    {0.039, 93.3667, 0.536},
    {0.042, 79.9546, 0.4874},
    {0.045, 68.7842, 0.4457},
    {0.05, 53.9496, 0.388},
    {0.055, 42.5857, 0.3414},
    {0.06, 33.7194, 0.3031},
    {0.07, 21.058, 0.2441},
    {0.08, 12.7516, 0.2011},
    {0.09, 7.1219, 0.1686},
    {0.1, 3.2203, 0.1433},
    {0.11, 0.4787, 0.1232},
    {0.12, -1.461, 0.107},
    {0.13, -2.8331, 0.0935},
    {0.14, -3.7953, 0.0824},
    {0.15, -4.4572, 0.073},
    {0.16, -4.8963, 0.065},
    {0.17, -5.1686, 0.0582},
    {0.18, -5.3149, 0.0523},
    {0.19, -5.3659, 0.0472},
    {0.2, -5.3447, 0.0427},
    {0.21, -5.2687, 0.0388},
    {0.225, -5.0803, 0.0338},
    {0.24, -4.8315, 0.0295},
    {0.26, -4.4441, 0.0249},
    {0.28, -4.0251, 0.0212},
    {0.3, -3.5968, 0.0182},
    {0.32, -3.1734, 0.0156},
    {0.35, -2.5656, 0.0126},
    {0.38, -2.0032, 0.0103},
    {0.41, -1.4929, 0.0085},
    {0.44, -1.0354, 0.0071},
    {0.47, -0.6296, 0.0059},
    {0.5, -0.2727, 0.0049},
    {0.53, 0.0387, 0.0042},
    {0.56, 0.3079, 0.0035},
    {0.59, 0.5383, 0.003},
    {0.62, 0.7328, 0.0025},
    {0.65, 0.8941, 0.0022},
    {0.68, 1.0244, 0.0018},
    {0.7, 1.0948, 0.0016},
    {0.72, 1.1525, 0.0015},
    {0.74, 1.1977, 0.0013},
    {0.76, 1.2307, 0.0012},
    {0.775, 1.2473, 0.0011},
    {0.79, 1.2568, 0.001},
    {0.805, 1.2592, 0.0009},
    {0.82, 1.2541, 0.0008},
    {0.835, 1.2411, 0.0007},
    {0.85, 1.22, 0.0006},
    {0.865, 1.1901, 0.0006},
    {0.875, 1.1647, 0.0005},
    {0.885, 1.1349, 0.0005},
    {0.895, 1.0999, 0.0004},
    {0.905, 1.0596, 0.0004},
    {0.915, 1.0132, 0.0004},
    {0.925, 0.9599, 0.0003},
    {0.935, 0.8987, 0.0003},
    {0.945, 0.8282, 0.0002},
    {0.955, 0.7465, 0.0002},
    {0.961, 0.6909, 0.0002},
    {0.965, 0.6506, 0.0002},
    {0.969, 0.6071, 0.0001},
    {0.972, 0.5723, 0.0001},
    {0.975, 0.5352, 0.0001},
    {0.978, 0.4956, 0.0001},
    {0.981, 0.4529, 0.0001},
    {0.984, 0.4067, 0.0001},
    {0.987, 0.3562, 0.0001},
    {0.989, 0.3194, 0.0001},
    {0.992, 0.2584, 0.},
    {0.995, 0.187, 0.},
    {0.997271, 0.1215, 0.},
    {0.999002, 0.0577, 0.},
    {0.999535, 0.0321, 0.},
    {0.999746, 0.02, 0.},
    {0.999845, 0.0135, 0.},
    {0.999898, 0.0096, 0.},
    {0.999928, 0.0072, 0.},
    {0.999947, 0.0057, 0.},
    {0.99996, 0.0045, 0.},
    {0.999968, 0.0037, 0.},
    {0.999974, 0.0031, 0.},
    {0.999979, 0.0026, 0.},
    {0.999982, 0.0024, 0.},
    {0.999985, 0.002, 0.},
    {0.999987, 0.0017, 0.},
    {0.999989, 0.0016, 0.},
    {0.99999, 0.0014, 0.},
    {0.999991, 0.0013, 0.},
    {0.999992, 0.0012, 0.},
    {0.99999273, 0.0011, 0.},
    {0.99999339, 0.001, 0.},
    {0.9999985, 0.0003, 0.},
    {0.99999945, 0.0001, 0.},
    {0.99999985, 0.0001, 0.},
    {0.99999995, 0., 0.},
    {0.99999998, -4.8728*^-6, 0.}
   };


==> anc/IqqCFTFnf.txt <==
IGrid[qq,CFTFnf,-1.0]={
    {5.*^-8, 1309.59, 0.3762},
    {5.*^-7, 953.969, 0.2505},
    {5.*^-6, 654.144, 0.1572},
    {0.00005, 410.094, 0.096},
    {0.00007, 379.105, 0.0895},
    {0.0001, 347.557, 0.0832},
    {0.0002, 290.082, 0.0725},
    {0.0003, 258.809, 0.0671},
    {0.0004, 237.674, 0.0636},
    {0.0005, 221.881, 0.061},
    {0.0006, 209.367, 0.0589},
    {0.0009, 182.798, 0.0547},
    {0.0012, 165., 0.0518},
    {0.0015, 151.797, 0.0497},
    {0.0025, 123.557, 0.045},
    {0.0035, 106.463, 0.042},
    {0.0045, 94.475, 0.0398},
    {0.006, 81.5699, 0.0373},
    {0.0075, 72.159, 0.0354},
    {0.009, 64.8582, 0.0339},
    {0.0105, 58.9553, 0.0326},
    {0.012, 54.0428, 0.0315},
    {0.015, 46.2453, 0.0296},
    {0.018, 40.2546, 0.0281},
    {0.021, 35.4542, 0.0269},
    {0.024, 31.4899, 0.0258},
    {0.027, 28.1415, 0.0248},
    {0.03, 25.2628, 0.024},
    {0.033, 22.7526, 0.0233},
    {0.036, 20.5379, 0.0226},
    {0.039, 18.5649, 0.022},
    {0.042, 16.7924, 0.0214},
    {0.045, 15.1886, 0.0209},
    {0.05, 12.8244, 0.0201},
    {0.055, 10.7727, 0.0194},
    {0.06, 8.97, 0.0188},
    {0.07, 5.9366, 0.0177},
    {0.08, 3.4673, 0.0168},
    {0.09, 1.4044, 0.0161},
    {0.1, -0.3554, 0.0155},
    {0.11, -1.883, 0.0149},
    {0.12, -3.2288, 0.0144},
    {0.13, -4.4299, 0.014},
    {0.14, -5.5141, 0.0136},
    {0.15, -6.5031, 0.0133},
    {0.16, -7.4135, 0.013},
    {0.17, -8.2588, 0.0128},
    {0.18, -9.05, 0.0125},
    {0.19, -9.7959, 0.0123},
    {0.2, -10.5039, 0.0122},
    {0.21, -11.1802, 0.012},
    {0.225, -12.1466, 0.0118},
    {0.24, -13.0679, 0.0116},
    {0.26, -14.2463, 0.0114},
    {0.28, -15.3874, 0.0113},
    {0.3, -16.5091, 0.0112},
    {0.32, -17.6254, 0.0111},
    {0.35, -19.3157, 0.011},
    {0.38, -21.0547, 0.011},
    {0.41, -22.8713, 0.011},
    {0.44, -24.792, 0.0111},
    {0.47, -26.8422, 0.0112},
    {0.5, -29.0481, 0.0113},
    {0.53, -31.4374, 0.0114},
    {0.56, -34.0413, 0.0116},
    {0.59, -36.8957, 0.0118},
    {0.62, -40.0435, 0.0121},
    {0.65, -43.5367, 0.0124},
    {0.68, -47.4413, 0.0127},
    {0.7, -50.3139, 0.0129},
    {0.72, -53.4381, 0.0132},
    {0.74, -56.8528, 0.0135},
    {0.76, -60.6063, 0.0138},
    {0.775, -63.68, 0.0141},
    {0.79, -67.0109, 0.0144},
    {0.805, -70.6387, 0.0147},
    {0.82, -74.6126, 0.015},
    {0.835, -78.9974, 0.0154},
    {0.85, -83.8737, 0.0158},
    {0.865, -89.3518, 0.0163},
    {0.875, -93.409, 0.0167},
    {0.885, -97.8592, 0.017},
    {0.895, -102.775, 0.0175},
    {0.905, -108.258, 0.0179},
    {0.915, -114.441, 0.0185},
    {0.925, -121.512, 0.0191},
    {0.935, -129.742, 0.0197},
    {0.945, -139.548, 0.0206},
    {0.955, -151.61, 0.0216},
    {0.961, -160.403, 0.0223},
    {0.965, -167.159, 0.0229},
    {0.969, -174.845, 0.0235},
    {0.972, -181.383, 0.0241},
    {0.975, -188.76, 0.0247},
    {0.978, -197.208, 0.0254},
    {0.981, -207.06, 0.0262},
    {0.984, -218.837, 0.0272},
    {0.987, -233.399, 0.0284},
    {0.989, -245.381, 0.0294},
    {0.992, -268.893, 0.0314},
    {0.995, -305.222, 0.0344},
    {0.997271, -354.947, 0.0386},
    {0.999002, -444.985, 0.0461},
    {0.999535, -519.629, 0.0525},
    {0.999746, -582.613, 0.0578},
    {0.999845, -636.617, 0.0623},
    {0.999898, -684.168, 0.0663},
    {0.999928, -725.013, 0.0697},
    {0.999947, -761.891, 0.0728},
    {0.99996, -796.535, 0.0757},
    {0.999968, -824.556, 0.078},
    {0.999974, -851.036, 0.0802},
    {0.999979, -878.715, 0.0825},
    {0.999982, -898.957, 0.0842},
    {0.999985, -923.184, 0.0863},
    {0.999987, -942.419, 0.0879},
    {0.999989, -965.132, 0.0898},
    {0.99999, -978.198, 0.0909},
    {0.999991, -992.755, 0.0921},
    {0.999992, -1009.15, 0.0934},
    {0.99999273, -1022.6, 0.0946},
    {0.99999339, -1036.03, 0.0957},
    {0.9999985, -1256.32, 0.1141},
    {0.99999945, -1417.19, 0.1276},
    {0.99999985, -1639.72, 0.1461},
    {0.99999995, -1822.5, 0.1614},
    {0.99999998, -2073.39, 0.1823}
    };


IGrid[qq,CFTFnf,-0.75]={
    {5.*^-8, 1215.1, 0.3472},
    {5.*^-7, 884.769, 0.2315},
    {5.*^-6, 606.279, 0.1465},
    {0.00005, 379.62, 0.0912},
    {0.00007, 350.842, 0.0853},
    {0.0001, 321.545, 0.0795},
    {0.0002, 268.172, 0.0697},
    {0.0003, 239.134, 0.0647},
    {0.0004, 219.508, 0.0614},
    {0.0005, 204.845, 0.0589},
    {0.0006, 193.227, 0.057},
    {0.0009, 168.558, 0.0529},
    {0.0012, 152.035, 0.0501},
    {0.0015, 139.778, 0.0481},
    {0.0025, 113.563, 0.0435},
    {0.0035, 97.6956, 0.0405},
    {0.0045, 86.5696, 0.0384},
    {0.006, 74.5925, 0.0359},
    {0.0075, 65.8596, 0.0341},
    {0.009, 59.0847, 0.0326},
    {0.0105, 53.6088, 0.0313},
    {0.012, 49.0509, 0.0302},
    {0.015, 41.8167, 0.0284},
    {0.018, 36.2595, 0.0269},
    {0.021, 31.8069, 0.0257},
    {0.024, 28.1302, 0.0247},
    {0.027, 25.0249, 0.0238},
    {0.03, 22.3553, 0.023},
    {0.033, 20.0275, 0.0222},
    {0.036, 17.9739, 0.0216},
    {0.039, 16.1444, 0.021},
    {0.042, 14.501, 0.0205},
    {0.045, 13.0139, 0.02},
    {0.05, 10.8219, 0.0193},
    {0.055, 8.9194, 0.0186},
    {0.06, 7.248, 0.018},
    {0.07, 4.4352, 0.017},
    {0.08, 2.1452, 0.0162},
    {0.09, 0.2316, 0.0155},
    {0.1, -1.4013, 0.0149},
    {0.11, -2.8193, 0.0144},
    {0.12, -4.069, 0.0139},
    {0.13, -5.1848, 0.0136},
    {0.14, -6.1927, 0.0132},
    {0.15, -7.1125, 0.0129},
    {0.16, -7.9598, 0.0127},
    {0.17, -8.7471, 0.0124},
    {0.18, -9.4844, 0.0122},
    {0.19, -10.18, 0.0121},
    {0.2, -10.8409, 0.0119},
    {0.21, -11.4726, 0.0117},
    {0.225, -12.376, 0.0116},
    {0.24, -13.2382, 0.0114},
    {0.26, -14.3422, 0.0112},
    {0.28, -15.4128, 0.0111},
    {0.3, -16.4662, 0.011},
    {0.32, -17.5156, 0.0109},
    {0.35, -19.106, 0.0109},
    {0.38, -20.7435, 0.0108},
    {0.41, -22.455, 0.0109},
    {0.44, -24.2648, 0.0109},
    {0.47, -26.1965, 0.011},
    {0.5, -28.2745, 0.0111},
    {0.53, -30.5244, 0.0113},
    {0.56, -32.9752, 0.0114},
    {0.59, -35.6601, 0.0116},
    {0.62, -38.6187, 0.0119},
    {0.65, -41.8996, 0.0121},
    {0.68, -45.5639, 0.0125},
    {0.7, -48.2576, 0.0127},
    {0.72, -51.1855, 0.0129},
    {0.74, -54.3834, 0.0132},
    {0.76, -57.8962, 0.0135},
    {0.775, -60.7711, 0.0138},
    {0.79, -63.8848, 0.014},
    {0.805, -67.274, 0.0143},
    {0.82, -70.9848, 0.0147},
    {0.835, -75.0753, 0.015},
    {0.85, -79.6235, 0.0154},
    {0.865, -84.7283, 0.0159},
    {0.875, -88.5072, 0.0162},
    {0.885, -92.6487, 0.0165},
    {0.895, -97.2233, 0.0169},
    {0.905, -102.322, 0.0174},
    {0.915, -108.068, 0.0179},
    {0.925, -114.636, 0.0184},
    {0.935, -122.276, 0.0191},
    {0.945, -131.371, 0.0198},
    {0.955, -142.551, 0.0208},
    {0.961, -150.696, 0.0214},
    {0.965, -156.951, 0.022},
    {0.969, -164.066, 0.0226},
    {0.972, -170.115, 0.0231},
    {0.975, -176.939, 0.0236},
    {0.978, -184.75, 0.0243},
    {0.981, -193.857, 0.0251},
    {0.984, -204.739, 0.026},
    {0.987, -218.187, 0.0271},
    {0.989, -229.249, 0.028},
    {0.992, -250.943, 0.0298},
    {0.995, -284.443, 0.0326},
    {0.997271, -330.258, 0.0365},
    {0.999002, -413.132, 0.0434},
    {0.999535, -481.775, 0.0492},
    {0.999746, -539.662, 0.0541},
    {0.999845, -589.273, 0.0583},
    {0.999898, -632.942, 0.0619},
    {0.999928, -670.449, 0.0651},
    {0.999947, -704.296, 0.0679},
    {0.99996, -736.106, 0.0706},
    {0.999968, -761.809, 0.0727},
    {0.999974, -786.122, 0.0747},
    {0.999979, -811.51, 0.0769},
    {0.999982, -830.081, 0.0784},
    {0.999985, -852.303, 0.0803},
    {0.999987, -869.956, 0.0818},
    {0.999989, -890.775, 0.0835},
    {0.99999, -902.771, 0.0845},
    {0.999991, -916.114, 0.0856},
    {0.999992, -931.144, 0.0869},
    {0.99999273, -943.485, 0.0879},
    {0.99999339, -955.802, 0.0889},
    {0.9999985, -1157.74, 0.1058},
    {0.99999945, -1305.15, 0.1181},
    {0.99999985, -1508.97, 0.1352},
    {0.99999995, -1676.33, 0.1491},
    {0.99999998, -1906.01, 0.1683}
    };


IGrid[qq,CFTFnf,-0.5]={
    {5.*^-8, 1105.19, 0.3134},
    {5.*^-7, 804.29, 0.2097},
    {5.*^-6, 550.635, 0.1345},
    {0.00005, 344.208, 0.0857},
    {0.00007, 318., 0.0805},
    {0.0001, 291.321, 0.0753},
    {0.0002, 242.721, 0.0664},
    {0.0003, 216.281, 0.0618},
    {0.0004, 198.411, 0.0587},
    {0.0005, 185.06, 0.0564},
    {0.0006, 174.482, 0.0546},
    {0.0009, 152.025, 0.0507},
    {0.0012, 136.983, 0.048},
    {0.0015, 125.826, 0.046},
    {0.0025, 101.964, 0.0416},
    {0.0035, 87.5227, 0.0387},
    {0.0045, 77.3973, 0.0366},
    {0.006, 66.4988, 0.0342},
    {0.0075, 58.5536, 0.0324},
    {0.009, 52.3897, 0.0309},
    {0.0105, 47.4074, 0.0297},
    {0.012, 43.2612, 0.0286},
    {0.015, 36.6816, 0.0269},
    {0.018, 31.6277, 0.0255},
    {0.021, 27.5787, 0.0243},
    {0.024, 24.2356, 0.0233},
    {0.027, 21.4121, 0.0225},
    {0.03, 18.9851, 0.0217},
    {0.033, 16.8688, 0.021},
    {0.036, 15.0021, 0.0204},
    {0.039, 13.339, 0.0199},
    {0.042, 11.845, 0.0194},
    {0.045, 10.4933, 0.0189},
    {0.05, 8.5007, 0.0182},
    {0.055, 6.7715, 0.0176},
    {0.06, 5.2521, 0.0171},
    {0.07, 2.6947, 0.0162},
    {0.08, 0.6123, 0.0154},
    {0.09, -1.1283, 0.0148},
    {0.1, -2.6144, 0.0143},
    {0.11, -3.9054, 0.0138},
    {0.12, -5.0439, 0.0134},
    {0.13, -6.0611, 0.0131},
    {0.14, -6.9806, 0.0128},
    {0.15, -7.8204, 0.0125},
    {0.16, -8.5947, 0.0123},
    {0.17, -9.3148, 0.0121},
    {0.18, -9.9899, 0.0119},
    {0.19, -10.6274, 0.0117},
    {0.2, -11.2337, 0.0116},
    {0.21, -11.8137, 0.0115},
    {0.225, -12.6443, 0.0113},
    {0.24, -13.4382, 0.0111},
    {0.26, -14.4563, 0.011},
    {0.28, -15.4452, 0.0109},
    {0.3, -16.4197, 0.0108},
    {0.32, -17.3915, 0.0107},
    {0.35, -18.8663, 0.0107},
    {0.38, -20.3863, 0.0107},
    {0.41, -21.9758, 0.0107},
    {0.44, -23.6569, 0.0107},
    {0.47, -25.4514, 0.0108},
    {0.5, -27.381, 0.0109},
    {0.53, -29.4693, 0.0111},
    {0.56, -31.7423, 0.0112},
    {0.59, -34.2305, 0.0114},
    {0.62, -36.97, 0.0116},
    {0.65, -40.0048, 0.0119},
    {0.68, -43.3905, 0.0122},
    {0.7, -45.8768, 0.0124},
    {0.72, -48.5773, 0.0126},
    {0.74, -51.5242, 0.0129},
    {0.76, -54.7585, 0.0132},
    {0.775, -57.4032, 0.0134},
    {0.79, -60.2656, 0.0137},
    {0.805, -63.379, 0.0139},
    {0.82, -66.785, 0.0142},
    {0.835, -70.537, 0.0146},
    {0.85, -74.7039, 0.0149},
    {0.865, -79.378, 0.0153},
    {0.875, -82.8351, 0.0156},
    {0.885, -86.6216, 0.016},
    {0.895, -90.8013, 0.0163},
    {0.905, -95.4561, 0.0167},
    {0.915, -100.698, 0.0172},
    {0.925, -106.685, 0.0177},
    {0.935, -113.644, 0.0183},
    {0.945, -121.922, 0.019},
    {0.955, -132.087, 0.0198},
    {0.961, -139.487, 0.0204},
    {0.965, -145.166, 0.0209},
    {0.969, -151.622, 0.0215},
    {0.972, -157.109, 0.0219},
    {0.975, -163.296, 0.0224},
    {0.978, -170.375, 0.023},
    {0.981, -178.625, 0.0237},
    {0.984, -188.478, 0.0245},
    {0.987, -200.647, 0.0255},
    {0.989, -210.653, 0.0264},
    {0.992, -230.262, 0.028},
    {0.995, -260.514, 0.0305},
    {0.997271, -301.844, 0.034},
    {0.999002, -376.508, 0.0402},
    {0.999535, -438.278, 0.0454},
    {0.999746, -490.33, 0.0499},
    {0.999845, -534.915, 0.0536},
    {0.999898, -574.147, 0.0569},
    {0.999928, -607.824, 0.0598},
    {0.999947, -638.213, 0.0623},
    {0.99996, -666.768, 0.0647},
    {0.999968, -689.837, 0.0666},
    {0.999974, -711.651, 0.0685},
    {0.999979, -734.428, 0.0704},
    {0.999982, -751.091, 0.0718},
    {0.999985, -771.025, 0.0734},
    {0.999987, -786.85, 0.0748},
    {0.999989, -805.525, 0.0763},
    {0.99999, -816.28, 0.0772},
    {0.999991, -828.242, 0.0782},
    {0.999992, -841.725, 0.0793},
    {0.99999273, -852.783, 0.0803},
    {0.99999339, -863.826, 0.0812},
    {0.9999985, -1044.8, 0.0963},
    {0.99999945, -1176.82, 0.1073},
    {0.99999985, -1359.27, 0.1226},
    {0.99999995, -1509.04, 0.1351},
    {0.99999998, -1714.48, 0.1523}
   };


IGrid[qq,CFTFnf,-0.25]={
    {5.*^-8, 975.964, 0.274},
    {5.*^-7, 709.707, 0.1848},
    {5.*^-6, 485.256, 0.1209},
    {0.00005, 302.621, 0.0794},
    {0.00007, 279.438, 0.0749},
    {0.0001, 255.836, 0.0704},
    {0.0002, 212.845, 0.0625},
    {0.0003, 189.457, 0.0582},
    {0.0004, 173.653, 0.0554},
    {0.0005, 161.844, 0.0532},
    {0.0006, 152.488, 0.0515},
    {0.0009, 132.627, 0.0479},
    {0.0012, 119.325, 0.0453},
    {0.0015, 109.459, 0.0434},
    {0.0025, 88.3611, 0.0391},
    {0.0035, 75.5933, 0.0363},
    {0.0045, 66.643, 0.0343},
    {0.006, 57.0097, 0.032},
    {0.0075, 49.9876, 0.0303},
    {0.009, 44.5402, 0.0289},
    {0.0105, 40.1381, 0.0277},
    {0.012, 36.4749, 0.0267},
    {0.015, 30.6623, 0.025},
    {0.018, 26.1983, 0.0237},
    {0.021, 22.6223, 0.0226},
    {0.024, 19.6699, 0.0217},
    {0.027, 17.1767, 0.0209},
    {0.03, 15.0338, 0.0202},
    {0.033, 13.1654, 0.0196},
    {0.036, 11.5171, 0.0191},
    {0.039, 10.0489, 0.0186},
    {0.042, 8.7299, 0.0181},
    {0.045, 7.5366, 0.0177},
    {0.05, 5.7775, 0.0171},
    {0.055, 4.2507, 0.0165},
    {0.06, 2.9091, 0.0161},
    {0.07, 0.6507, 0.0152},
    {0.08, -1.1891, 0.0146},
    {0.09, -2.7277, 0.014},
    {0.1, -4.0421, 0.0136},
    {0.11, -5.1848, 0.0132},
    {0.12, -6.1936, 0.0128},
    {0.13, -7.0957, 0.0125},
    {0.14, -7.9121, 0.0123},
    {0.15, -8.6586, 0.012},
    {0.16, -9.3478, 0.0118},
    {0.17, -9.9896, 0.0117},
    {0.18, -10.5921, 0.0115},
    {0.19, -11.1619, 0.0114},
    {0.2, -11.7045, 0.0112},
    {0.21, -12.2244, 0.0111},
    {0.225, -12.9701, 0.011},
    {0.24, -13.6843, 0.0109},
    {0.26, -14.6023, 0.0107},
    {0.28, -15.4959, 0.0106},
    {0.3, -16.3783, 0.0105},
    {0.32, -17.2598, 0.0105},
    {0.35, -18.5996, 0.0104},
    {0.38, -19.9822, 0.0104},
    {0.41, -21.4293, 0.0105},
    {0.44, -22.9602, 0.0105},
    {0.47, -24.5941, 0.0106},
    {0.5, -26.3502, 0.0107},
    {0.53, -28.2493, 0.0108},
    {0.56, -30.3145, 0.011},
    {0.59, -32.5727, 0.0112},
    {0.62, -35.0558, 0.0114},
    {0.65, -37.8027, 0.0116},
    {0.68, -40.8626, 0.0119},
    {0.7, -43.1069, 0.0121},
    {0.72, -45.5415, 0.0123},
    {0.74, -48.1953, 0.0125},
    {0.76, -51.1042, 0.0128},
    {0.775, -53.4804, 0.013},
    {0.79, -56.0495, 0.0132},
    {0.805, -58.8409, 0.0135},
    {0.82, -61.8917, 0.0137},
    {0.835, -65.2484, 0.014},
    {0.85, -68.9722, 0.0144},
    {0.865, -73.1437, 0.0147},
    {0.875, -76.2268, 0.015},
    {0.885, -79.6, 0.0153},
    {0.895, -83.3197, 0.0156},
    {0.905, -87.4592, 0.016},
    {0.915, -92.1161, 0.0164},
    {0.925, -97.4289, 0.0168},
    {0.935, -103.596, 0.0173},
    {0.945, -110.925, 0.018},
    {0.955, -119.913, 0.0187},
    {0.961, -126.448, 0.0193},
    {0.965, -131.459, 0.0197},
    {0.969, -137.154, 0.0202},
    {0.972, -141.989, 0.0206},
    {0.975, -147.439, 0.021},
    {0.978, -153.672, 0.0215},
    {0.981, -160.929, 0.0222},
    {0.984, -169.592, 0.0229},
    {0.987, -180.283, 0.0238},
    {0.989, -189.066, 0.0245},
    {0.992, -206.266, 0.0259},
    {0.995, -232.77, 0.0281},
    {0.997271, -268.925, 0.0312},
    {0.999002, -334.126, 0.0366},
    {0.999535, -387.982, 0.0411},
    {0.999746, -433.318, 0.0449},
    {0.999845, -472.121, 0.0482},
    {0.999898, -506.246, 0.0512},
    {0.999928, -535.529, 0.0536},
    {0.999947, -561.944, 0.0558},
    {0.99996, -586.75, 0.0579},
    {0.999968, -606.788, 0.0596},
    {0.999974, -625.729, 0.0612},
    {0.999979, -645.515, 0.0628},
    {0.999982, -659.979, 0.064},
    {0.999985, -677.283, 0.0655},
    {0.999987, -691.017, 0.0666},
    {0.999989, -707.23, 0.068},
    {0.99999, -716.557, 0.0688},
    {0.999991, -726.94, 0.0697},
    {0.999992, -738.628, 0.0706},
    {0.99999273, -748.231, 0.0714},
    {0.99999339, -757.807, 0.0722},
    {0.9999985, -914.694, 0.0854},
    {0.99999945, -1029.06, 0.0949},
    {0.99999985, -1187.01, 0.1081},
    {0.99999995, -1316.58, 0.1189},
    {0.99999998, -1494.22, 0.1338}
    };


IGrid[qq,CFTFnf,0.0]={
    {5.*^-8, 822.326, 0.2283},
    {5.*^-7, 597.274, 0.1566},
    {5.*^-6, 407.585, 0.1057},
    {0.00005, 253.246, 0.0721},
    {0.00007, 233.655, 0.0682},
    {0.0001, 213.713, 0.0644},
    {0.0002, 177.388, 0.0575},
    {0.0003, 157.629, 0.0537},
    {0.0004, 144.276, 0.0511},
    {0.0005, 134.3, 0.0491},
    {0.0006, 126.397, 0.0475},
    {0.0009, 109.619, 0.0441},
    {0.0012, 98.3826, 0.0417},
    {0.0015, 90.0498, 0.0399},
    {0.0025, 72.2307, 0.0358},
    {0.0035, 61.4503, 0.0332},
    {0.0045, 53.8926, 0.0313},
    {0.006, 45.76, 0.0292},
    {0.0075, 39.8326, 0.0276},
    {0.009, 35.2356, 0.0263},
    {0.0105, 31.5207, 0.0252},
    {0.012, 28.4298, 0.0243},
    {0.015, 23.526, 0.0228},
    {0.018, 19.7604, 0.0216},
    {0.021, 16.7443, 0.0206},
    {0.024, 14.2546, 0.0198},
    {0.027, 12.1522, 0.0191},
    {0.03, 10.3453, 0.0185},
    {0.033, 8.7699, 0.0179},
    {0.036, 7.3803, 0.0175},
    {0.039, 6.1425, 0.017},
    {0.042, 5.0304, 0.0166},
    {0.045, 4.0242, 0.0163},
    {0.05, 2.5409, 0.0158},
    {0.055, 1.2534, 0.0153},
    {0.06, 0.1217, 0.0149},
    {0.07, -1.784, 0.0142},
    {0.08, -3.3376, 0.0136},
    {0.09, -4.638, 0.0132},
    {0.1, -5.7501, 0.0128},
    {0.11, -6.7184, 0.0125},
    {0.12, -7.5743, 0.0122},
    {0.13, -8.3412, 0.0119},
    {0.14, -9.0363, 0.0117},
    {0.15, -9.6732, 0.0115},
    {0.16, -10.2624, 0.0113},
    {0.17, -10.8123, 0.0112},
    {0.18, -11.3296, 0.0111},
    {0.19, -11.8199, 0.0109},
    {0.2, -12.2878, 0.0108},
    {0.21, -12.7371, 0.0107},
    {0.225, -13.3833, 0.0106},
    {0.24, -14.0041, 0.0105},
    {0.26, -14.8046, 0.0104},
    {0.28, -15.5867, 0.0103},
    {0.3, -16.3609, 0.0103},
    {0.32, -17.1363, 0.0102},
    {0.35, -18.3175, 0.0102},
    {0.38, -19.5389, 0.0102},
    {0.41, -20.8184, 0.0102},
    {0.44, -22.1725, 0.0103},
    {0.47, -23.6172, 0.0103},
    {0.5, -25.1689, 0.0104},
    {0.53, -26.845, 0.0106},
    {0.56, -28.6651, 0.0107},
    {0.59, -30.652, 0.0109},
    {0.62, -32.8327, 0.011},
    {0.65, -35.2403, 0.0113},
    {0.68, -37.9162, 0.0115},
    {0.7, -39.875, 0.0117},
    {0.72, -41.9965, 0.0119},
    {0.74, -44.305, 0.0121},
    {0.76, -46.8311, 0.0123},
    {0.775, -48.891, 0.0125},
    {0.79, -51.1151, 0.0127},
    {0.805, -53.5281, 0.0129},
    {0.82, -56.1613, 0.0132},
    {0.835, -59.0538, 0.0134},
    {0.85, -62.2574, 0.0137},
    {0.865, -65.8398, 0.014},
    {0.875, -68.4833, 0.0143},
    {0.885, -71.3723, 0.0145},
    {0.895, -74.5536, 0.0148},
    {0.905, -78.0885, 0.0151},
    {0.915, -82.0603, 0.0154},
    {0.925, -86.5844, 0.0158},
    {0.935, -91.8292, 0.0163},
    {0.945, -98.0479, 0.0168},
    {0.955, -105.662, 0.0174},
    {0.961, -111.188, 0.0179},
    {0.965, -115.423, 0.0183},
    {0.969, -120.228, 0.0187},
    {0.972, -124.306, 0.019},
    {0.975, -128.898, 0.0194},
    {0.978, -134.145, 0.0198},
    {0.981, -140.251, 0.0203},
    {0.984, -147.529, 0.0209},
    {0.987, -156.502, 0.0217},
    {0.989, -163.867, 0.0223},
    {0.992, -178.272, 0.0235},
    {0.995, -200.429, 0.0253},
    {0.997271, -230.593, 0.0279},
    {0.999002, -284.85, 0.0324},
    {0.999535, -329.564, 0.0362},
    {0.999746, -367.149, 0.0393},
    {0.999845, -399.282, 0.042},
    {0.999898, -427.52, 0.0444},
    {0.999928, -451.734, 0.0464},
    {0.999947, -473.567, 0.0483},
    {0.99996, -494.06, 0.05},
    {0.999968, -510.61, 0.0514},
    {0.999974, -526.249, 0.0527},
    {0.999979, -542.574, 0.0541},
    {0.999982, -554.508, 0.0551},
    {0.999985, -568.786, 0.0563},
    {0.999987, -580.117, 0.0573},
    {0.999989, -593.486, 0.0584},
    {0.99999, -601.18, 0.059},
    {0.999991, -609.739, 0.0597},
    {0.999992, -619.375, 0.0605},
    {0.99999273, -627.282, 0.0612},
    {0.99999339, -635.173, 0.0619},
    {0.9999985, -764.365, 0.0727},
    {0.99999945, -858.423, 0.0806},
    {0.99999985, -988.215, 0.0914},
    {0.99999995, -1094.59, 0.1003},
    {0.99999998, -1240.34, 0.1125}
    };


IGrid[qq,CFTFnf,0.25]={
    {5.*^-8, 637.62, 0.1763},
    {5.*^-7, 462.182, 0.1252},
    {5.*^-6, 314.31, 0.0887},
    {0.00005, 194., 0.0631},
    {0.00007, 178.729, 0.06},
    {0.0001, 163.184, 0.0568},
    {0.0002, 134.87, 0.0509},
    {0.0003, 119.468, 0.0475},
    {0.0004, 109.06, 0.0452},
    {0.0005, 101.285, 0.0435},
    {0.0006, 95.1248, 0.0421},
    {0.0009, 82.0474, 0.039},
    {0.0012, 73.2912, 0.0368},
    {0.0015, 66.7967, 0.0352},
    {0.0025, 52.9113, 0.0315},
    {0.0035, 44.5113, 0.0292},
    {0.0045, 38.6238, 0.0275},
    {0.006, 32.2893, 0.0256},
    {0.0075, 27.6731, 0.0242},
    {0.009, 24.0935, 0.023},
    {0.0105, 21.2013, 0.0221},
    {0.012, 18.795, 0.0213},
    {0.015, 14.9779, 0.0201},
    {0.018, 12.0475, 0.0191},
    {0.021, 9.7006, 0.0183},
    {0.024, 7.7634, 0.0176},
    {0.027, 6.1279, 0.017},
    {0.03, 4.7221, 0.0165},
    {0.033, 3.4964, 0.0161},
    {0.036, 2.4153, 0.0157},
    {0.039, 1.4522, 0.0153},
    {0.042, 0.5867, 0.015},
    {0.045, -0.1963, 0.0147},
    {0.05, -1.3512, 0.0143},
    {0.055, -2.354, 0.0139},
    {0.06, -3.2358, 0.0136},
    {0.07, -4.7222, 0.0131},
    {0.08, -5.9358, 0.0126},
    {0.09, -6.9538, 0.0122},
    {0.1, -7.8263, 0.0119},
    {0.11, -8.588, 0.0117},
    {0.12, -9.2633, 0.0114},
    {0.13, -9.8702, 0.0112},
    {0.14, -10.4223, 0.0111},
    {0.15, -10.93, 0.0109},
    {0.16, -11.4014, 0.0108},
    {0.17, -11.843, 0.0106},
    {0.18, -12.2601, 0.0105},
    {0.19, -12.657, 0.0104},
    {0.2, -13.0371, 0.0104},
    {0.21, -13.4036, 0.0103},
    {0.225, -13.933, 0.0102},
    {0.24, -14.4441, 0.0101},
    {0.26, -15.1069, 0.01},
    {0.28, -15.7577, 0.01},
    {0.3, -16.4052, 0.0099},
    {0.32, -17.056, 0.0099},
    {0.35, -18.0507, 0.0099},
    {0.38, -19.0821, 0.0099},
    {0.41, -20.1641, 0.0099},
    {0.44, -21.3093, 0.01},
    {0.47, -22.5304, 0.01},
    {0.5, -23.8399, 0.0101},
    {0.53, -25.2518, 0.0102},
    {0.56, -26.7815, 0.0104},
    {0.59, -28.4467, 0.0105},
    {0.62, -30.2687, 0.0107},
    {0.65, -32.2736, 0.0108},
    {0.68, -34.494, 0.0111},
    {0.7, -36.1144, 0.0112},
    {0.72, -37.8649, 0.0114},
    {0.74, -39.7644, 0.0116},
    {0.76, -41.8371, 0.0118},
    {0.775, -43.523, 0.0119},
    {0.79, -45.339, 0.0121},
    {0.805, -47.3047, 0.0123},
    {0.82, -49.4443, 0.0125},
    {0.835, -51.789, 0.0127},
    {0.85, -54.3787, 0.0129},
    {0.865, -57.2668, 0.0132},
    {0.875, -59.3929, 0.0134},
    {0.885, -61.7117, 0.0136},
    {0.895, -64.2598, 0.0138},
    {0.905, -67.0853, 0.0141},
    {0.915, -70.2525, 0.0143},
    {0.925, -73.8515, 0.0146},
    {0.935, -78.0125, 0.015},
    {0.945, -82.934, 0.0154},
    {0.955, -88.9411, 0.0159},
    {0.961, -93.2896, 0.0163},
    {0.965, -96.6162, 0.0166},
    {0.969, -100.386, 0.0169},
    {0.972, -103.58, 0.0172},
    {0.975, -107.174, 0.0175},
    {0.978, -111.273, 0.0178},
    {0.981, -116.036, 0.0182},
    {0.984, -121.706, 0.0187},
    {0.987, -128.685, 0.0192},
    {0.989, -134.402, 0.0197},
    {0.992, -145.565, 0.0206},
    {0.995, -162.689, 0.0221},
    {0.997271, -185.927, 0.024},
    {0.999002, -227.56, 0.0275},
    {0.999535, -261.748, 0.0303},
    {0.999746, -290.416, 0.0327},
    {0.999845, -314.885, 0.0348},
    {0.999898, -336.361, 0.0366},
    {0.999928, -354.759, 0.0381},
    {0.999947, -371.333, 0.0395},
    {0.99996, -386.879, 0.0408},
    {0.999968, -399.427, 0.0419},
    {0.999974, -411.279, 0.0428},
    {0.999979, -423.644, 0.0439},
    {0.999982, -432.68, 0.0447},
    {0.999985, -443.488, 0.0456},
    {0.999987, -452.062, 0.0463},
    {0.999989, -462.172, 0.0471},
    {0.99999, -467.99, 0.0476},
    {0.999991, -474.462, 0.0482},
    {0.999992, -481.749, 0.0489},
    {0.99999273, -487.726, 0.0494},
    {0.99999339, -493.691, 0.0499},
    {0.9999985, -591.186, 0.0581},
    {0.99999945, -662.041, 0.064},
    {0.99999985, -759.653, 0.0722},
    {0.99999995, -839.558, 0.0789},
    {0.99999998, -948.898, 0.088}
   };


IGrid[qq,CFTFnf,0.5]={
    {5.*^-8, 413.806, 0.1217},
    {5.*^-7, 298.608, 0.0928},
    {5.*^-6, 201.484, 0.0704},
    {0.00005, 122.429, 0.0521},
    {0.00007, 112.393, 0.0496},
    {0.0001, 102.174, 0.0471},
    {0.0002, 83.5581, 0.0423},
    {0.0003, 73.4309, 0.0395},
    {0.0004, 66.5866, 0.0376},
    {0.0005, 61.4727, 0.0362},
    {0.0006, 57.4204, 0.035},
    {0.0009, 48.8188, 0.0324},
    {0.0012, 43.0583, 0.0306},
    {0.0015, 38.7858, 0.0293},
    {0.0025, 29.6504, 0.0263},
    {0.0035, 24.1239, 0.0244},
    {0.0045, 20.2505, 0.0231},
    {0.006, 16.0833, 0.0216},
    {0.0075, 13.0466, 0.0205},
    {0.009, 10.692, 0.0196},
    {0.0105, 8.7897, 0.0189},
    {0.012, 7.2071, 0.0183},
    {0.015, 4.6968, 0.0173},
    {0.018, 2.7694, 0.0165},
    {0.021, 1.2258, 0.0159},
    {0.024, -0.0486, 0.0154},
    {0.027, -1.1248, 0.015},
    {0.03, -2.0501, 0.0146},
    {0.033, -2.8572, 0.0142},
    {0.036, -3.5695, 0.0139},
    {0.039, -4.2044, 0.0137},
    {0.042, -4.7751, 0.0134},
    {0.045, -5.292, 0.0132},
    {0.05, -6.0551, 0.0129},
    {0.055, -6.7188, 0.0126},
    {0.06, -7.3034, 0.0124},
    {0.07, -8.2918, 0.0119},
    {0.08, -9.1026, 0.0116},
    {0.09, -9.7865, 0.0113},
    {0.1, -10.3764, 0.011},
    {0.11, -10.8948, 0.0108},
    {0.12, -11.3579, 0.0107},
    {0.13, -11.7774, 0.0105},
    {0.14, -12.1621, 0.0104},
    {0.15, -12.5187, 0.0103},
    {0.16, -12.8528, 0.0101},
    {0.17, -13.1684, 0.0101},
    {0.18, -13.469, 0.01},
    {0.19, -13.7572, 0.0099},
    {0.2, -14.0356, 0.0098},
    {0.21, -14.3061, 0.0098},
    {0.225, -14.7002, 0.0097},
    {0.24, -15.0846, 0.0096},
    {0.26, -15.5879, 0.0096},
    {0.28, -16.0872, 0.0095},
    {0.3, -16.5877, 0.0095},
    {0.32, -17.094, 0.0095},
    {0.35, -17.8722, 0.0095},
    {0.38, -18.6822, 0.0095},
    {0.41, -19.5332, 0.0095},
    {0.44, -20.4336, 0.0096},
    {0.47, -21.3917, 0.0096},
    {0.5, -22.4162, 0.0097},
    {0.53, -23.5163, 0.0098},
    {0.56, -24.7024, 0.0099},
    {0.59, -25.987, 0.0101},
    {0.62, -27.3843, 0.0102},
    {0.65, -28.9123, 0.0103},
    {0.68, -30.5934, 0.0105},
    {0.7, -31.8132, 0.0106},
    {0.72, -33.1244, 0.0108},
    {0.74, -34.5401, 0.0109},
    {0.76, -36.0768, 0.0111},
    {0.775, -37.3209, 0.0112},
    {0.79, -38.6554, 0.0113},
    {0.805, -40.0935, 0.0115},
    {0.82, -41.6519, 0.0116},
    {0.835, -43.3516, 0.0118},
    {0.85, -45.22, 0.012},
    {0.865, -47.293, 0.0122},
    {0.875, -48.8123, 0.0123},
    {0.885, -50.4634, 0.0125},
    {0.895, -52.2708, 0.0127},
    {0.905, -54.2669, 0.0128},
    {0.915, -56.4951, 0.013},
    {0.925, -59.016, 0.0133},
    {0.935, -61.9169, 0.0135},
    {0.945, -65.3311, 0.0138},
    {0.955, -69.4756, 0.0142},
    {0.961, -72.4625, 0.0144},
    {0.965, -74.74, 0.0146},
    {0.969, -77.314, 0.0148},
    {0.972, -79.4898, 0.015},
    {0.975, -81.932, 0.0152},
    {0.978, -84.7105, 0.0154},
    {0.981, -87.9317, 0.0157},
    {0.984, -91.755, 0.016},
    {0.987, -96.4468, 0.0164},
    {0.989, -100.28, 0.0167},
    {0.992, -107.737, 0.0173},
    {0.995, -119.122, 0.0183},
    {0.997271, -134.485, 0.0195},
    {0.999002, -161.813, 0.0218},
    {0.999535, -184.112, 0.0237},
    {0.999746, -202.732, 0.0252},
    {0.999845, -218.578, 0.0265},
    {0.999898, -232.451, 0.0277},
    {0.999928, -244.315, 0.0287},
    {0.999947, -254.987, 0.0296},
    {0.99996, -264.986, 0.0304},
    {0.999968, -273.046, 0.0311},
    {0.999974, -280.653, 0.0317},
    {0.999979, -288.584, 0.0324},
    {0.999982, -294.375, 0.0329},
    {0.999985, -301.298, 0.0335},
    {0.999987, -306.785, 0.0339},
    {0.999989, -313.254, 0.0345},
    {0.99999, -316.974, 0.0348},
    {0.999991, -321.111, 0.0351},
    {0.999992, -325.767, 0.0355},
    {0.99999273, -329.585, 0.0358},
    {0.99999339, -333.395, 0.0361},
    {0.9999985, -395.498, 0.0413},
    {0.99999945, -440.474, 0.0451},
    {0.99999985, -502.263, 0.0504},
    {0.99999995, -552.715, 0.0546},
    {0.99999998, -621.596, 0.0604}
   };


==> anc/IqqbarCAF.txt <==
IGrid[qqbar,CAF,-1.0]={
    {5.*^-8, -6415.58, 0.7456},
    {5.*^-7, -4052.01, 0.4432},
    {5.*^-6, -2348.04, 0.2446},
    {0.00005, -1197.82, 0.1255},
    {0.00007, -1069.78, 0.1133},
    {0.0001, -944.122, 0.1015},
    {0.0002, -728.123, 0.0819},
    {0.0003, -618.095, 0.0722},
    {0.0004, -546.937, 0.0661},
    {0.0005, -495.541, 0.0616},
    {0.0006, -455.937, 0.0582},
    {0.0009, -375.285, 0.0513},
    {0.0012, -324.019, 0.0469},
    {0.0015, -287.511, 0.0437},
    {0.0025, -214.094, 0.0372},
    {0.0035, -173.018, 0.0333},
    {0.0045, -145.879, 0.0307},
    {0.006, -118.333, 0.0278},
    {0.0075, -99.4283, 0.0258},
    {0.009, -85.5038, 0.0241},
    {0.0105, -74.7558, 0.0228},
    {0.012, -66.1779, 0.0217},
    {0.015, -53.2996, 0.0199},
    {0.018, -44.0689, 0.0185},
    {0.021, -37.1254, 0.0174},
    {0.024, -31.7196, 0.0164},
    {0.027, -27.4009, 0.0156},
    {0.03, -23.8807, 0.0149},
    {0.033, -20.9649, 0.0142},
    {0.036, -18.5177, 0.0136},
    {0.039, -16.4412, 0.0131},
    {0.042, -14.6629, 0.0127},
    {0.045, -13.1279, 0.0122},
    {0.05, -10.9994, 0.0116},
    {0.055, -9.2882, 0.011},
    {0.06, -7.8946, 0.0105},
    {0.07, -5.795, 0.0096},
    {0.08, -4.3273, 0.0088},
    {0.09, -3.2767, 0.0082},
    {0.1, -2.512, 0.0076},
    {0.11, -1.9486, 0.0071},
    {0.12, -1.5302, 0.0067},
    {0.13, -1.218, 0.0063},
    {0.14, -0.9846, 0.0059},
    {0.15, -0.8104, 0.0056},
    {0.16, -0.6809, 0.0053},
    {0.17, -0.5855, 0.005},
    {0.18, -0.516, 0.0048},
    {0.19, -0.4665, 0.0045},
    {0.2, -0.4323, 0.0043},
    {0.21, -0.4096, 0.0041},
    {0.225, -0.3915, 0.0038},
    {0.24, -0.3864, 0.0035},
    {0.26, -0.3919, 0.0032},
    {0.28, -0.4046, 0.003},
    {0.3, -0.42, 0.0027},
    {0.32, -0.4352, 0.0025},
    {0.35, -0.4544, 0.0022},
    {0.38, -0.4672, 0.0019},
    {0.41, -0.4729, 0.0017},
    {0.44, -0.4719, 0.0015},
    {0.47, -0.4649, 0.0013},
    {0.5, -0.4528, 0.0012},
    {0.53, -0.4365, 0.0011},
    {0.56, -0.4167, 0.0009},
    {0.59, -0.3942, 0.0008},
    {0.62, -0.3696, 0.0007},
    {0.65, -0.3433, 0.0007},
    {0.68, -0.3159, 0.0006},
    {0.7, -0.2971, 0.0005},
    {0.72, -0.278, 0.0005},
    {0.74, -0.2587, 0.0005},
    {0.76, -0.2392, 0.0004},
    {0.775, -0.2244, 0.0004},
    {0.79, -0.2096, 0.0004},
    {0.805, -0.1947, 0.0003},
    {0.82, -0.1798, 0.0003},
    {0.835, -0.1649, 0.0003},
    {0.85, -0.1499, 0.0003},
    {0.865, -0.135, 0.0002},
    {0.875, -0.125, 0.0002},
    {0.885, -0.115, 0.0002},
    {0.895, -0.105, 0.0002},
    {0.905, -0.095, 0.0002},
    {0.915, -0.085, 0.0002},
    {0.925, -0.075, 0.0002},
    {0.935, -0.065, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.0001},
    {0.981, -0.019, 0.0001},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qqbar,CAF,-0.75]={
    {5.*^-8, -6070.87, 0.6989},
    {5.*^-7, -3834.94, 0.4159},
    {5.*^-6, -2222.59, 0.2305},
    {0.00005, -1133.92, 0.1194},
    {0.00007, -1012.7, 0.108},
    {0.0001, -893.737, 0.097},
    {0.0002, -689.234, 0.0787},
    {0.0003, -585.055, 0.0695},
    {0.0004, -517.678, 0.0637},
    {0.0005, -469.011, 0.0595},
    {0.0006, -431.51, 0.0563},
    {0.0009, -355.139, 0.0497},
    {0.0012, -306.595, 0.0455},
    {0.0015, -272.025, 0.0425},
    {0.0025, -202.508, 0.0362},
    {0.0035, -163.618, 0.0325},
    {0.0045, -137.925, 0.0299},
    {0.006, -111.852, 0.0272},
    {0.0075, -93.9609, 0.0252},
    {0.009, -80.7853, 0.0236},
    {0.0105, -70.6173, 0.0223},
    {0.012, -62.5037, 0.0212},
    {0.015, -50.3257, 0.0195},
    {0.018, -41.6, 0.0181},
    {0.021, -35.0389, 0.017},
    {0.024, -29.9325, 0.0161},
    {0.027, -25.8545, 0.0152},
    {0.03, -22.5316, 0.0145},
    {0.033, -19.7802, 0.0139},
    {0.036, -17.4718, 0.0134},
    {0.039, -15.5138, 0.0129},
    {0.042, -13.8376, 0.0124},
    {0.045, -12.3912, 0.012},
    {0.05, -10.3864, 0.0113},
    {0.055, -8.7757, 0.0108},
    {0.06, -7.4647, 0.0103},
    {0.07, -5.4911, 0.0094},
    {0.08, -4.1131, 0.0087},
    {0.09, -3.1279, 0.0081},
    {0.1, -2.4115, 0.0075},
    {0.11, -1.8844, 0.007},
    {0.12, -1.4933, 0.0066},
    {0.13, -1.2017, 0.0062},
    {0.14, -0.984, 0.0058},
    {0.15, -0.8216, 0.0055},
    {0.16, -0.701, 0.0052},
    {0.17, -0.6122, 0.005},
    {0.18, -0.5475, 0.0047},
    {0.19, -0.5013, 0.0045},
    {0.2, -0.4693, 0.0042},
    {0.21, -0.448, 0.004},
    {0.225, -0.4307, 0.0038},
    {0.24, -0.4253, 0.0035},
    {0.26, -0.4292, 0.0032},
    {0.28, -0.4396, 0.0029},
    {0.3, -0.4523, 0.0027},
    {0.32, -0.4646, 0.0024},
    {0.35, -0.4795, 0.0022},
    {0.38, -0.4883, 0.0019},
    {0.41, -0.4904, 0.0017},
    {0.44, -0.4863, 0.0015},
    {0.47, -0.4765, 0.0013},
    {0.5, -0.4621, 0.0012},
    {0.53, -0.4438, 0.001},
    {0.56, -0.4224, 0.0009},
    {0.59, -0.3986, 0.0008},
    {0.62, -0.3729, 0.0007},
    {0.65, -0.3458, 0.0007},
    {0.68, -0.3177, 0.0006},
    {0.7, -0.2986, 0.0005},
    {0.72, -0.2792, 0.0005},
    {0.74, -0.2596, 0.0005},
    {0.76, -0.2398, 0.0004},
    {0.775, -0.2249, 0.0004},
    {0.79, -0.21, 0.0004},
    {0.805, -0.1951, 0.0003},
    {0.82, -0.1801, 0.0003},
    {0.835, -0.1651, 0.0003},
    {0.85, -0.1501, 0.0003},
    {0.865, -0.1351, 0.0002},
    {0.875, -0.1251, 0.0002},
    {0.885, -0.1151, 0.0002},
    {0.895, -0.105, 0.0002},
    {0.905, -0.095, 0.0002},
    {0.915, -0.085, 0.0002},
    {0.925, -0.075, 0.0001},
    {0.935, -0.065, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.0001},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qqbar,CAF,-0.5]={
    {5.*^-8, -5656.35, 0.644},
    {5.*^-7, -3573.72, 0.3842},
    {5.*^-6, -2071.47, 0.2145},
    {0.00005, -1056.79, 0.1126},
    {0.00007, -943.787, 0.1021},
    {0.0001, -832.881, 0.092},
    {0.0002, -642.215, 0.075},
    {0.0003, -545.081, 0.0665},
    {0.0004, -482.259, 0.0611},
    {0.0005, -436.882, 0.0572},
    {0.0006, -401.915, 0.0541},
    {0.0009, -330.706, 0.0479},
    {0.0012, -285.446, 0.044},
    {0.0015, -253.215, 0.0411},
    {0.0025, -188.408, 0.0351},
    {0.0035, -152.162, 0.0315},
    {0.0045, -128.221, 0.029},
    {0.006, -103.931, 0.0264},
    {0.0075, -87.2685, 0.0244},
    {0.009, -75.0018, 0.0229},
    {0.0105, -65.5381, 0.0217},
    {0.012, -57.9888, 0.0206},
    {0.015, -46.6625, 0.0189},
    {0.018, -38.552, 0.0176},
    {0.021, -32.4569, 0.0165},
    {0.024, -27.7161, 0.0156},
    {0.027, -23.9321, 0.0148},
    {0.03, -20.8506, 0.0142},
    {0.033, -18.3006, 0.0136},
    {0.036, -16.1623, 0.013},
    {0.039, -14.3497, 0.0125},
    {0.042, -12.7988, 0.0121},
    {0.045, -11.4614, 0.0117},
    {0.05, -9.6089, 0.0111},
    {0.055, -8.122, 0.0105},
    {0.06, -6.913, 0.01},
    {0.07, -5.0955, 0.0092},
    {0.08, -3.829, 0.0085},
    {0.09, -2.9254, 0.0079},
    {0.1, -2.2697, 0.0074},
    {0.11, -1.7882, 0.0069},
    {0.12, -1.4318, 0.0065},
    {0.13, -1.1668, 0.0061},
    {0.14, -0.9693, 0.0057},
    {0.15, -0.8224, 0.0054},
    {0.16, -0.7135, 0.0051},
    {0.17, -0.6335, 0.0049},
    {0.18, -0.5755, 0.0046},
    {0.19, -0.5341, 0.0044},
    {0.2, -0.5054, 0.0042},
    {0.21, -0.4864, 0.004},
    {0.225, -0.4708, 0.0037},
    {0.24, -0.4658, 0.0034},
    {0.26, -0.4688, 0.0031},
    {0.28, -0.4772, 0.0029},
    {0.3, -0.4872, 0.0026},
    {0.32, -0.4966, 0.0024},
    {0.35, -0.507, 0.0021},
    {0.38, -0.5115, 0.0019},
    {0.41, -0.5097, 0.0017},
    {0.44, -0.502, 0.0015},
    {0.47, -0.4893, 0.0013},
    {0.5, -0.4723, 0.0012},
    {0.53, -0.4518, 0.001},
    {0.56, -0.4286, 0.0009},
    {0.59, -0.4034, 0.0008},
    {0.62, -0.3765, 0.0007},
    {0.65, -0.3485, 0.0006},
    {0.68, -0.3197, 0.0006},
    {0.7, -0.3001, 0.0005},
    {0.72, -0.2804, 0.0005},
    {0.74, -0.2605, 0.0004},
    {0.76, -0.2405, 0.0004},
    {0.775, -0.2255, 0.0004},
    {0.79, -0.2105, 0.0004},
    {0.805, -0.1954, 0.0003},
    {0.82, -0.1804, 0.0003},
    {0.835, -0.1653, 0.0003},
    {0.85, -0.1502, 0.0003},
    {0.865, -0.1352, 0.0002},
    {0.875, -0.1252, 0.0002},
    {0.885, -0.1151, 0.0002},
    {0.895, -0.1051, 0.0002},
    {0.905, -0.0951, 0.0002},
    {0.915, -0.0851, 0.0002},
    {0.925, -0.075, 0.0001},
    {0.935, -0.065, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.0001},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
   };


IGrid[qqbar,CAF,-0.25]={
    {5.*^-8, -5148.18, 0.5787},
    {5.*^-7, -3253.19, 0.3472},
    {5.*^-6, -1885.75, 0.196},
    {0.00005, -961.769, 0.1049},
    {0.00007, -858.847, 0.0954},
    {0.0001, -757.828, 0.0863},
    {0.0002, -584.154, 0.0709},
    {0.0003, -495.674, 0.0631},
    {0.0004, -438.45, 0.0581},
    {0.0005, -397.117, 0.0545},
    {0.0006, -365.268, 0.0517},
    {0.0009, -300.413, 0.0459},
    {0.0012, -259.195, 0.0422},
    {0.0015, -229.848, 0.0395},
    {0.0025, -170.854, 0.0338},
    {0.0035, -137.873, 0.0304},
    {0.0045, -116.098, 0.028},
    {0.006, -94.0151, 0.0255},
    {0.0075, -78.8763, 0.0236},
    {0.009, -67.7373, 0.0221},
    {0.0105, -59.1482, 0.0209},
    {0.012, -52.3002, 0.0199},
    {0.015, -42.0341, 0.0183},
    {0.018, -34.6903, 0.017},
    {0.021, -29.177, 0.016},
    {0.024, -24.893, 0.0151},
    {0.027, -21.4771, 0.0144},
    {0.03, -18.6981, 0.0137},
    {0.033, -16.4006, 0.0132},
    {0.036, -14.4761, 0.0126},
    {0.039, -12.8462, 0.0122},
    {0.042, -11.4531, 0.0118},
    {0.045, -10.2529, 0.0114},
    {0.05, -8.5927, 0.0108},
    {0.055, -7.2624, 0.0103},
    {0.06, -6.1826, 0.0098},
    {0.07, -4.5635, 0.009},
    {0.08, -3.4394, 0.0083},
    {0.09, -2.6404, 0.0077},
    {0.1, -2.0631, 0.0072},
    {0.11, -1.641, 0.0067},
    {0.12, -1.33, 0.0063},
    {0.13, -1.0999, 0.006},
    {0.14, -0.9294, 0.0056},
    {0.15, -0.8034, 0.0053},
    {0.16, -0.7106, 0.005},
    {0.17, -0.643, 0.0048},
    {0.18, -0.5944, 0.0045},
    {0.19, -0.5601, 0.0043},
    {0.2, -0.5367, 0.0041},
    {0.21, -0.5214, 0.0039},
    {0.225, -0.5094, 0.0036},
    {0.24, -0.506, 0.0034},
    {0.26, -0.5091, 0.0031},
    {0.28, -0.5161, 0.0028},
    {0.3, -0.5239, 0.0026},
    {0.32, -0.5305, 0.0024},
    {0.35, -0.5365, 0.0021},
    {0.38, -0.5365, 0.0018},
    {0.41, -0.5305, 0.0016},
    {0.44, -0.5191, 0.0014},
    {0.47, -0.5031, 0.0013},
    {0.5, -0.4834, 0.0011},
    {0.53, -0.4606, 0.001},
    {0.56, -0.4355, 0.0009},
    {0.59, -0.4086, 0.0008},
    {0.62, -0.3805, 0.0007},
    {0.65, -0.3514, 0.0006},
    {0.68, -0.3218, 0.0006},
    {0.7, -0.3018, 0.0005},
    {0.72, -0.2817, 0.0005},
    {0.74, -0.2615, 0.0004},
    {0.76, -0.2413, 0.0004},
    {0.775, -0.2262, 0.0004},
    {0.79, -0.211, 0.0003},
    {0.805, -0.1958, 0.0003},
    {0.82, -0.1807, 0.0003},
    {0.835, -0.1655, 0.0003},
    {0.85, -0.1504, 0.0002},
    {0.865, -0.1353, 0.0002},
    {0.875, -0.1252, 0.0002},
    {0.885, -0.1152, 0.0002},
    {0.895, -0.1051, 0.0002},
    {0.905, -0.0951, 0.0002},
    {0.915, -0.0851, 0.0001},
    {0.925, -0.0751, 0.0001},
    {0.935, -0.065, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qqbar,CAF,0.0]={
    {5.*^-8, -4510.08, 0.5017},
    {5.*^-7, -2850.12, 0.3041},
    {5.*^-6, -1651.71, 0.1748},
    {0.00005, -841.607, 0.0962},
    {0.00007, -751.355, 0.088},
    {0.0001, -662.774, 0.0799},
    {0.0002, -510.487, 0.0662},
    {0.0003, -432.913, 0.0593},
    {0.0004, -382.748, 0.0547},
    {0.0005, -346.518, 0.0514},
    {0.0006, -318.604, 0.0489},
    {0.0009, -261.775, 0.0436},
    {0.0012, -225.672, 0.0401},
    {0.0015, -199.973, 0.0375},
    {0.0025, -148.347, 0.0322},
    {0.0035, -119.512, 0.029},
    {0.0045, -100.49, 0.0268},
    {0.006, -81.2191, 0.0243},
    {0.0075, -68.0227, 0.0226},
    {0.009, -58.3236, 0.0212},
    {0.0105, -50.8527, 0.02},
    {0.012, -44.9023, 0.0191},
    {0.015, -35.9949, 0.0176},
    {0.018, -29.6356, 0.0164},
    {0.021, -24.8706, 0.0154},
    {0.024, -21.1751, 0.0146},
    {0.027, -18.2339, 0.0139},
    {0.03, -15.8456, 0.0132},
    {0.033, -13.8749, 0.0127},
    {0.036, -12.2272, 0.0122},
    {0.039, -10.8344, 0.0118},
    {0.042, -9.6462, 0.0114},
    {0.045, -8.6245, 0.011},
    {0.05, -7.2149, 0.0104},
    {0.055, -6.0891, 0.01},
    {0.06, -5.1784, 0.0095},
    {0.07, -3.82, 0.0087},
    {0.08, -2.8839, 0.0081},
    {0.09, -2.2239, 0.0075},
    {0.1, -1.7513, 0.007},
    {0.11, -1.4091, 0.0066},
    {0.12, -1.1597, 0.0062},
    {0.13, -0.9775, 0.0058},
    {0.14, -0.8445, 0.0055},
    {0.15, -0.7477, 0.0052},
    {0.16, -0.6779, 0.0049},
    {0.17, -0.6283, 0.0047},
    {0.18, -0.5937, 0.0044},
    {0.19, -0.5703, 0.0042},
    {0.2, -0.5552, 0.004},
    {0.21, -0.5463, 0.0038},
    {0.225, -0.5408, 0.0035},
    {0.24, -0.5414, 0.0033},
    {0.26, -0.5468, 0.003},
    {0.28, -0.5539, 0.0028},
    {0.3, -0.5603, 0.0025},
    {0.32, -0.5649, 0.0023},
    {0.35, -0.5668, 0.002},
    {0.38, -0.5625, 0.0018},
    {0.41, -0.5524, 0.0016},
    {0.44, -0.5372, 0.0014},
    {0.47, -0.5178, 0.0013},
    {0.5, -0.4951, 0.0011},
    {0.53, -0.4699, 0.001},
    {0.56, -0.4427, 0.0009},
    {0.59, -0.4142, 0.0008},
    {0.62, -0.3847, 0.0007},
    {0.65, -0.3545, 0.0006},
    {0.68, -0.324, 0.0005},
    {0.7, -0.3036, 0.0005},
    {0.72, -0.2831, 0.0005},
    {0.74, -0.2626, 0.0004},
    {0.76, -0.2421, 0.0004},
    {0.775, -0.2268, 0.0004},
    {0.79, -0.2115, 0.0003},
    {0.805, -0.1962, 0.0003},
    {0.82, -0.181, 0.0003},
    {0.835, -0.1658, 0.0003},
    {0.85, -0.1506, 0.0002},
    {0.865, -0.1354, 0.0002},
    {0.875, -0.1253, 0.0002},
    {0.885, -0.1153, 0.0002},
    {0.895, -0.1052, 0.0002},
    {0.905, -0.0951, 0.0002},
    {0.915, -0.0851, 0.0001},
    {0.925, -0.0751, 0.0001},
    {0.935, -0.065, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.},
    {0.978, -0.022, 0.},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
    };


IGrid[qqbar,CAF,0.25]={
    {5.*^-8, -3683.31, 0.4103},
    {5.*^-7, -2326.72, 0.2542},
    {5.*^-6, -1346.8, 0.1511},
    {0.00005, -684.255, 0.0868},
    {0.00007, -610.459, 0.0799},
    {0.0001, -538.041, 0.073},
    {0.0002, -413.587, 0.0611},
    {0.0003, -350.225, 0.055},
    {0.0004, -309.27, 0.0509},
    {0.0005, -279.704, 0.048},
    {0.0006, -256.934, 0.0457},
    {0.0009, -210.608, 0.0408},
    {0.0012, -181.205, 0.0376},
    {0.0015, -160.295, 0.0353},
    {0.0025, -118.35, 0.0303},
    {0.0035, -94.976, 0.0273},
    {0.0045, -79.5883, 0.0252},
    {0.006, -64.034, 0.023},
    {0.0075, -53.4106, 0.0213},
    {0.009, -45.6217, 0.02},
    {0.0105, -39.6364, 0.019},
    {0.012, -34.8802, 0.0181},
    {0.015, -27.7831, 0.0167},
    {0.018, -22.7383, 0.0156},
    {0.021, -18.9742, 0.0147},
    {0.024, -16.0671, 0.014},
    {0.027, -13.7632, 0.0133},
    {0.03, -11.9002, 0.0127},
    {0.033, -10.3694, 0.0122},
    {0.036, -9.0949, 0.0118},
    {0.039, -8.0223, 0.0114},
    {0.042, -7.1113, 0.011},
    {0.045, -6.3314, 0.0106},
    {0.05, -5.2618, 0.0101},
    {0.055, -4.4144, 0.0097},
    {0.06, -3.7344, 0.0092},
    {0.07, -2.733, 0.0085},
    {0.08, -2.056, 0.0079},
    {0.09, -1.5888, 0.0073},
    {0.1, -1.2624, 0.0068},
    {0.11, -1.0326, 0.0064},
    {0.12, -0.8708, 0.006},
    {0.13, -0.7573, 0.0057},
    {0.14, -0.6784, 0.0054},
    {0.15, -0.6247, 0.0051},
    {0.16, -0.5891, 0.0048},
    {0.17, -0.5668, 0.0046},
    {0.18, -0.5539, 0.0043},
    {0.19, -0.5478, 0.0041},
    {0.2, -0.5465, 0.0039},
    {0.21, -0.5484, 0.0037},
    {0.225, -0.5549, 0.0035},
    {0.24, -0.5635, 0.0032},
    {0.26, -0.5753, 0.003},
    {0.28, -0.5854, 0.0027},
    {0.3, -0.5926, 0.0025},
    {0.32, -0.5965, 0.0023},
    {0.35, -0.5958, 0.002},
    {0.38, -0.5881, 0.0018},
    {0.41, -0.5742, 0.0016},
    {0.44, -0.5554, 0.0014},
    {0.47, -0.5328, 0.0012},
    {0.5, -0.5072, 0.0011},
    {0.53, -0.4794, 0.001},
    {0.56, -0.4502, 0.0009},
    {0.59, -0.4199, 0.0008},
    {0.62, -0.389, 0.0007},
    {0.65, -0.3577, 0.0006},
    {0.68, -0.3263, 0.0005},
    {0.7, -0.3054, 0.0005},
    {0.72, -0.2845, 0.0004},
    {0.74, -0.2637, 0.0004},
    {0.76, -0.243, 0.0004},
    {0.775, -0.2275, 0.0003},
    {0.79, -0.212, 0.0003},
    {0.805, -0.1966, 0.0003},
    {0.82, -0.1813, 0.0003},
    {0.835, -0.166, 0.0002},
    {0.85, -0.1508, 0.0002},
    {0.865, -0.1356, 0.0002},
    {0.875, -0.1254, 0.0002},
    {0.885, -0.1153, 0.0002},
    {0.895, -0.1053, 0.0002},
    {0.905, -0.0952, 0.0001},
    {0.915, -0.0851, 0.0001},
    {0.925, -0.0751, 0.0001},
    {0.935, -0.0651, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.},
    {0.975, -0.025, 0.},
    {0.978, -0.022, 0.},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
   };


IGrid[qqbar,CAF,0.5]={
    {5.*^-8, -2564.3, 0.3102},
    {5.*^-7, -1615.57, 0.2029},
    {5.*^-6, -930.318, 0.1285},
    {0.00005, -467.725, 0.0779},
    {0.00007, -416.321, 0.072},
    {0.0001, -365.925, 0.0662},
    {0.0002, -279.467, 0.0559},
    {0.0003, -235.554, 0.0504},
    {0.0004, -207.223, 0.0468},
    {0.0005, -186.804, 0.0442},
    {0.0006, -171.101, 0.0421},
    {0.0009, -139.226, 0.0377},
    {0.0012, -119.062, 0.0348},
    {0.0015, -104.762, 0.0326},
    {0.0025, -76.2158, 0.0282},
    {0.0035, -60.4208, 0.0255},
    {0.0045, -50.0861, 0.0236},
    {0.006, -39.7104, 0.0216},
    {0.0075, -32.6787, 0.0201},
    {0.009, -27.5608, 0.019},
    {0.0105, -23.6553, 0.0181},
    {0.012, -20.5729, 0.0173},
    {0.015, -16.0177, 0.016},
    {0.018, -12.8218, 0.015},
    {0.021, -10.4683, 0.0142},
    {0.024, -8.6743, 0.0135},
    {0.027, -7.2712, 0.0129},
    {0.03, -6.152, 0.0124},
    {0.033, -5.2451, 0.0119},
    {0.036, -4.5008, 0.0115},
    {0.039, -3.8836, 0.0111},
    {0.042, -3.3673, 0.0107},
    {0.045, -2.9323, 0.0104},
    {0.05, -2.3489, 0.0099},
    {0.055, -1.9003, 0.0094},
    {0.06, -1.5519, 0.009},
    {0.07, -1.0655, 0.0083},
    {0.08, -0.7644, 0.0077},
    {0.09, -0.5788, 0.0071},
    {0.1, -0.4673, 0.0067},
    {0.11, -0.4042, 0.0063},
    {0.12, -0.373, 0.0059},
    {0.13, -0.363, 0.0055},
    {0.14, -0.3667, 0.0052},
    {0.15, -0.3792, 0.005},
    {0.16, -0.3971, 0.0047},
    {0.17, -0.418, 0.0045},
    {0.18, -0.4402, 0.0042},
    {0.19, -0.4626, 0.004},
    {0.2, -0.4843, 0.0038},
    {0.21, -0.5049, 0.0037},
    {0.225, -0.5331, 0.0034},
    {0.24, -0.5572, 0.0032},
    {0.26, -0.5831, 0.0029},
    {0.28, -0.6018, 0.0027},
    {0.3, -0.6138, 0.0025},
    {0.32, -0.62, 0.0023},
    {0.35, -0.6198, 0.002},
    {0.38, -0.6105, 0.0018},
    {0.41, -0.5941, 0.0016},
    {0.44, -0.5724, 0.0014},
    {0.47, -0.5469, 0.0013},
    {0.5, -0.5187, 0.0011},
    {0.53, -0.4887, 0.001},
    {0.56, -0.4574, 0.0009},
    {0.59, -0.4255, 0.0008},
    {0.62, -0.3932, 0.0007},
    {0.65, -0.3608, 0.0006},
    {0.68, -0.3286, 0.0005},
    {0.7, -0.3072, 0.0005},
    {0.72, -0.2859, 0.0004},
    {0.74, -0.2648, 0.0004},
    {0.76, -0.2438, 0.0004},
    {0.775, -0.2281, 0.0003},
    {0.79, -0.2126, 0.0003},
    {0.805, -0.197, 0.0003},
    {0.82, -0.1816, 0.0003},
    {0.835, -0.1662, 0.0002},
    {0.85, -0.1509, 0.0002},
    {0.865, -0.1357, 0.0002},
    {0.875, -0.1255, 0.0002},
    {0.885, -0.1154, 0.0002},
    {0.895, -0.1053, 0.0001},
    {0.905, -0.0952, 0.0001},
    {0.915, -0.0852, 0.0001},
    {0.925, -0.0751, 0.0001},
    {0.935, -0.0651, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.},
    {0.972, -0.028, 0.},
    {0.975, -0.025, 0.},
    {0.978, -0.022, 0.},
    {0.981, -0.019, 0.},
    {0.984, -0.016, 0.},
    {0.987, -0.013, 0.},
    {0.989, -0.011, 0.},
    {0.992, -0.008, 0.},
    {0.995, -0.005, 0.},
    {0.997271, -0.0027, 0.},
    {0.999002, -0.001, 0.},
    {0.999535, -0.0005, 0.},
    {0.999746, -0.0003, 0.},
    {0.999845, -0.0002, 0.},
    {0.999898, -0.0001, 0.},
    {0.999928, -0.0001, 0.},
    {0.999947, -0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0., 0.},
    {0.999974, 0., 0.},
    {0.999979, 0., 0.},
    {0.999982, 0., 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273, 0., 0.},
    {0.99999339, 0., 0.},
    {0.9999985, 0., 0.},
    {0.99999945, 0., 0.},
    {0.99999985, 0., 0.},
    {0.99999995, 0., 0.},
    {0.99999998, 0., 0.}
   };


==> anc/README.txt <==
Description of the ancillary files of the article:

"NNLO beam functions for angularity distributions"

by Guido Bell, Kevin Brune, Goutam Das, and Marcel Wald
(bell@physik.uni-siegen.de, brune@physik.uni-siegen.de,
goutam@physik.rwth-aachen, marcel.wald@uni-siegen.de)
arXiv:2409.xxxxx
 
 
 Files:
 IggCA2.txt
 IggCATF.txt
 IggCFTF.txt
 IgqCF2.txt
 IgqCFCA.txt
 IgqCFTF.txt
 IqqCFTFnf.txt
 IqqCF2.txt
 IqqCFCA.txt
 IqqCFTF.txt
 IqgCFTF.txt
 IqgCATF.txt
 IqqbarCAF.txt 
 
 
 File content:
 
 Each of these files contains seven lists corresponding to 
 seven different angularity values A=-1.0, -0.75, -0.5, -0.25, 0.0, 0.25, 0.5.
 
 Eg. 
 
 Import["IgqCFCA.txt"];
 
 IGrid[gq,CFCA,-1.0] corresponds to CF CA color structure 
 for q -> g kernel (IGrid_{g <- q}) with A=-1.0 as defined 
 in Eq. (4.8) of the paper.
 Similarly, I[gq,CFCA,-0.75] is the same for A=-0.75, and so on.
 
 Thus
 IggCA2.txt      : g    -> g channel, CA^2       color
 IggCATF.txt     : g    -> g channel, CA TF nf   color
 IggCFTF.txt     : g    -> g channel, CF TF nf   color
 IgqCF2.txt      : q    -> g channel, CF^2       color
 IgqCFCA.txt     : q    -> g channel, CF CA      color
 IgqCFTF.txt     : q    -> g channel, CF TF nf   color
 IqqCFTFnf.txt   : q    -> q channel, CF TF nf   color
 IqqCF2.txt      : q    -> q channel, CF^2       color
 IqqCFCA.txt     : q    -> q channel, CF CA      color
 IqqCFTF.txt     : q    -> q channel, CF TF      color
 IqgCFTF.txt     : g    -> q channel, CF TF      color
 IqgCATF.txt     : g    -> q channel, CA TF      color
 IqqbarCAF.txt   : qbar -> q channel, CF(CA-2CF) color
 
 File format:
 
 Each of these IGrid[gq,CFCA,-1.0] is a list of the following format:
  {{Momentum Fraction, Central Value, Error}}.


